All one-loop NMHV gluon amplitudes in N=1 SYM

We compute the next-to-maximally-helicity-violating one-loop n-gluon amplitudes in N=1 super-Yang-Mills theory. These amplitudes contain three negative-helicity gluons and an arbitrary number of positive-helicity gluons, and constitute the first infinite series of amplitudes beyond the simplest, MHV, amplitudes. We assemble ingredients from the N=4 NMHV tree super-amplitude into previously unwritten double cuts and use the spinor integration technique to calculate all bubble coefficients. We also derive the missing box coefficients from quadruple cuts. Together with the known formula for three-mass triangles, this completes the set of NMHV one-loop master integral coefficients in N=1 SYM. To facilitate further use of our results, we provide their Mathematica implementation.

==> anc/Ammppmppp.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    150359,       4443]
NotebookOptionsPosition[    145220,       4285]
NotebookOutlinePosition[    145756,       4304]
CellTagsIndexPosition[    145713,       4301]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
    "Supplementary", " ", "file", " ", "for", " ", "publication", 
     "\[IndentingNewLine]", "All", " ", "one"}], "-", 
    RowBox[{
    "loop", " ", "NMHV", " ", "gluon", " ", "amplitudes", " ", "in", " ", 
     "N"}]}], "=", 
   RowBox[{
   "1", " ", "SYM", "\[IndentingNewLine]", " ", "by", " ", "Alexander", " ", 
    "Ochirov", " ", 
    RowBox[{"(", 
     RowBox[{"IPhT", ",", " ", 
      RowBox[{"CEA", " ", "Saclay"}]}], ")"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.59220002448213*^9, 3.592200029157888*^9}, {
  3.5925618956498823`*^9, 3.592561935602201*^9}, {3.5925619750906963`*^9, 
  3.5925619758186617`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"The", " ", "answer", " ", "is", " ", "for", " ", "N"}], "=", 
     RowBox[{
     "1", " ", "chiral", " ", "multiplet", " ", "in", " ", "the", " ", 
      "loop"}]}], ";", "\[IndentingNewLine]", "   ", 
    RowBox[{
     RowBox[{"to", " ", "get", " ", "pure", " ", "N"}], "=", 
     RowBox[{"1", " ", "SYM"}]}]}], ",", " ", 
   RowBox[{
    RowBox[{"multiply", " ", "by", " ", 
     RowBox[{"(", 
      RowBox[{"-", "3"}], ")"}], " ", "and", " ", "add", " ", "N"}], "=", 
    RowBox[{"4", " ", "SYM", " ", "boxes"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.592561939535907*^9, 3.592562084324184*^9}, {
  3.592562124156733*^9, 3.5925621273721523`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Sample", " ", "calculation", " ", "of", " ", "A", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["1", "-"], ",", 
     SuperscriptBox["2", "-"], ",", 
     SuperscriptBox["3", "+"], ",", 
     SuperscriptBox["4", "+"], ",", 
     SuperscriptBox["5", "-"], ",", 
     SuperscriptBox["6", "+"], ",", 
     SuperscriptBox["7", "+"], ",", 
     SuperscriptBox["8", "+"]}], ")"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.592200034091386*^9, 3.5922000778153*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"NB", "!"}], " ", "Please", " ", "run", " ", 
   RowBox[{"N1chiralAll", ".", "nb"}], " ", "first"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5922006685208*^9, 3.592200703304172*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"DeclareSpinor", "[", 
   RowBox[{
   "g1", ",", "g2", ",", "g3", ",", "g4", ",", "g5", ",", "g6", ",", "g7", 
    ",", "g8", ",", "l1", ",", "l2", ",", "q"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.571033326326717*^9, 3.571033327100066*^9}, {
   3.5723353227293*^9, 3.5723353272742567`*^9}, {3.576907087527974*^9, 
   3.576907090321989*^9}, 3.577766070116104*^9, {3.5921995804522943`*^9, 
   3.592199580595907*^9}, {3.592200122839552*^9, 3.592200177511071*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SeedRandom", "[", "1234", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GenMomenta", "[", 
   RowBox[{"{", 
    RowBox[{
    "g1", ",", "g2", ",", "g3", ",", "g4", ",", "g5", ",", "g6", ",", "g7", 
     ",", "g8"}], "}"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GenMomenta", "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "q"}], "}"}], "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.529728900062992*^9, 3.529728913983184*^9}, 
   3.5297295258544083`*^9, {3.5297296492476053`*^9, 3.5297296512853737`*^9}, {
   3.529732831151412*^9, 3.529732831969721*^9}, {3.529732971877055*^9, 
   3.5297329823072777`*^9}, {3.529733038356551*^9, 3.529733039020919*^9}, {
   3.529735434255939*^9, 3.52973543561484*^9}, 3.5335539672332582`*^9, {
   3.564160659067781*^9, 3.564160679312557*^9}, {3.571033317620216*^9, 
   3.571033331222138*^9}, {3.572330078890435*^9, 3.572330080841432*^9}, {
   3.572335333669976*^9, 3.572335338620894*^9}, {3.576907092054184*^9, 
   3.576907092434701*^9}, {3.577766070798871*^9, 3.577766071494153*^9}, {
   3.592199583981863*^9, 3.59219959972456*^9}, {3.592200151287416*^9, 
   3.592200178584817*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Declare", " ", "8"}], "-", 
    RowBox[{"point", " ", "momentum", " ", "lists"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"p", "=", 
     RowBox[{"List", "[", 
      RowBox[{
      "g1", ",", "g2", ",", "g3", ",", "g4", ",", "g5", ",", "g6", ",", "g7", 
       ",", "g8"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P", "=", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", "8"}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"j", "=", "1"}], ",", 
         RowBox[{"j", "\[LessEqual]", "8"}], ",", 
         RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"i", "<", "j"}], ")"}], "&&", 
             RowBox[{"(", 
              RowBox[{"i", "\[NotEqual]", 
               RowBox[{"Cyc", "[", 
                RowBox[{
                 RowBox[{"j", "+", "1"}], ",", "8"}], "]"}]}], ")"}]}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
              RowBox[{"ToExpression", "[", 
               RowBox[{"\"\<P\>\"", "<>", 
                RowBox[{"ToString", "[", "i", "]"}], 
                StyleBox["<>", "OperatorCharacter"], 
                RowBox[{"ToString", "[", "j", "]"}]}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"DeclareLVectorMomentum", "[", 
              RowBox[{
               RowBox[{"P", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "j"}], "]"}], "]"}], ",", 
               RowBox[{"Sum", "[", 
                RowBox[{
                 RowBox[{"Num4V", "[", 
                  RowBox[{"p", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"k", ",", "i", ",", "j"}], "}"}]}], "]"}]}], "]"}], 
             ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i", "\[Equal]", "j"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
              RowBox[{"p", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], ";"}]}], 
           "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i", "\[Equal]", 
             RowBox[{"Cyc", "[", 
              RowBox[{
               RowBox[{"j", "+", "1"}], ",", "8"}], "]"}]}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", "0"}], ";"}]}], 
           "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i", ">", 
             RowBox[{
              RowBox[{"Cyc", "[", 
               RowBox[{"j", ",", "8"}], "]"}], "+", "1"}]}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
              RowBox[{"ToExpression", "[", 
               RowBox[{"\"\<P\>\"", "<>", 
                RowBox[{"ToString", "[", "i", "]"}], 
                StyleBox["<>", "OperatorCharacter"], 
                RowBox[{"ToString", "[", "j", "]"}]}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"DeclareLVectorMomentum", "[", 
              RowBox[{
               RowBox[{"P", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "j"}], "]"}], "]"}], ",", 
               RowBox[{"-", 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{"Num4V", "[", 
                   RowBox[{"p", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"k", ",", 
                    RowBox[{"Cyc", "[", 
                    RowBox[{
                    RowBox[{"j", "+", "1"}], ",", "8"}], "]"}], ",", 
                    RowBox[{"Cyc", "[", 
                    RowBox[{
                    RowBox[{"i", "-", "1"}], ",", "8"}], "]"}]}], "}"}]}], 
                 "]"}]}]}], "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
          ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.571033564572838*^9, 3.571033565347671*^9}, {
   3.572335348020035*^9, 3.5723353526937532`*^9}, {3.5728527629182177`*^9, 
   3.572852779999381*^9}, {3.576907097248137*^9, 3.576907097858177*^9}, {
   3.592200203080261*^9, 3.592200211133465*^9}, {3.592200299240902*^9, 
   3.5922003323952312`*^9}, {3.592200401654643*^9, 3.592200444436305*^9}, {
   3.5922004968113813`*^9, 3.5922005237165318`*^9}, {3.592200563850932*^9, 
   3.592200617109926*^9}, {3.5922007220523376`*^9, 3.59220087682309*^9}, {
   3.59220092831887*^9, 3.592200932950385*^9}, {3.5922010029916763`*^9, 
   3.592201004943637*^9}, {3.592201070851364*^9, 3.592201071099751*^9}, {
   3.592201113610463*^9, 3.592201191749189*^9}, 3.592203972498335*^9}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 3}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 5}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Tree", " ", "amplitude"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5922051066332407`*^9, 3.5922051170168133`*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Atree", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            SuperscriptBox[
             FormBox[
              RowBox[{
              "\[LeftAngleBracket]", "g1", "|", "g2", "\[RightAngleBracket]"}],
              TraditionalForm], "3"], " ", 
            FormBox[
             RowBox[{
             "\[LeftAngleBracket]", "g2", "|", "g3", "\[RightAngleBracket]"}],
             
             TraditionalForm], " ", 
            FormBox[
             RowBox[{
             "\[LeftAngleBracket]", "g7", "|", "g8", "\[RightAngleBracket]"}],
             
             TraditionalForm], " ", 
            SuperscriptBox[
             FormBox[
              RowBox[{
              "\[LeftAngleBracket]", "g5", "|", "P34", "|", "P82", "|", "g5", 
               "\[RightAngleBracket]"}],
              TraditionalForm], "4"]}], 
           RowBox[{
            RowBox[{"MP", "[", 
             RowBox[{"P82", ",", "P82"}], "]"}], " ", 
            FormBox[
             RowBox[{
             "\[LeftAngleBracket]", "g2", "|", "P81", "|", "P67", "|", "g5", 
              "\[RightAngleBracket]"}],
             TraditionalForm], " ", 
            FormBox[
             RowBox[{
             "\[LeftAngleBracket]", "g3", "|", "P82", "|", "P67", "|", "g5", 
              "\[RightAngleBracket]"}],
             TraditionalForm], " ", 
            FormBox[
             RowBox[{
             "\[LeftAngleBracket]", "g5", "|", "P34", "|", "P12", "|", "g8", 
              "\[RightAngleBracket]"}],
             TraditionalForm], " ", 
            FormBox[
             RowBox[{
             "\[LeftAngleBracket]", "g5", "|", "P34", "|", "P82", "|", "g7", 
              "\[RightAngleBracket]"}],
             TraditionalForm]}]]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            FormBox[
             RowBox[{
             "\[LeftAngleBracket]", "g2", "|", "g5", "\[RightAngleBracket]"}],
             
             TraditionalForm], "4"], " ", 
           FormBox[
            RowBox[{
            "\[LeftAngleBracket]", "g5", "|", "g6", "\[RightAngleBracket]"}],
            TraditionalForm], " ", 
           FormBox[
            RowBox[{
            "\[LeftAngleBracket]", "g6", "|", "g7", "\[RightAngleBracket]"}],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             RowBox[{"\[LeftAngleBracket]", "g1", "|", "P78", "|", "g6", "]"}],
             TraditionalForm], "3"]}], 
          RowBox[{
           RowBox[{"MP", "[", 
            RowBox[{"P25", ",", "P25"}], "]"}], " ", 
           RowBox[{"MP", "[", 
            RowBox[{"P71", ",", "P71"}], "]"}], " ", 
           FormBox[
            RowBox[{
            "\[LeftAngleBracket]", "g5", "|", "P24", "|", "P81", "|", "g7", 
             "\[RightAngleBracket]"}],
            TraditionalForm], " ", 
           FormBox[
            RowBox[{"\[LeftAngleBracket]", "g2", "|", "P71", "|", "g6", "]"}],
            
            TraditionalForm]}]], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            FormBox[
             RowBox[{
             "\[LeftAngleBracket]", "g1", "|", "g2", "\[RightAngleBracket]"}],
             
             TraditionalForm], "3"], " ", 
           FormBox[
            RowBox[{
            "\[LeftAngleBracket]", "g2", "|", "g3", "\[RightAngleBracket]"}],
            TraditionalForm], " ", 
           FormBox[
            RowBox[{
            "\[LeftAngleBracket]", "g6", "|", "g7", "\[RightAngleBracket]"}],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             RowBox[{
             "\[LeftAngleBracket]", "g5", "|", "P34", "|", "P36", "|", "g5", 
              "\[RightAngleBracket]"}],
             TraditionalForm], "4"]}], 
          RowBox[{
           RowBox[{"MP", "[", 
            RowBox[{"P35", ",", "P35"}], "]"}], " ", 
           RowBox[{"MP", "[", 
            RowBox[{"P36", ",", "P36"}], "]"}], " ", 
           SuperscriptBox[
            FormBox[
             RowBox[{
             "\[LeftAngleBracket]", "g5", "|", "g6", "\[RightAngleBracket]"}],
             
             TraditionalForm], "3"], " ", 
           FormBox[
            RowBox[{
            "\[LeftAngleBracket]", "g5", "|", "P34", "|", "P36", "|", "g7", 
             "\[RightAngleBracket]"}],
            TraditionalForm], " ", 
           FormBox[
            RowBox[{"\[LeftAngleBracket]", "g2", "|", "P35", "|", "g6", "]"}],
            
            TraditionalForm], " ", 
           FormBox[
            RowBox[{"\[LeftAngleBracket]", "g3", "|", "P45", "|", "g6", "]"}],
            
            TraditionalForm]}]], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            FormBox[
             RowBox[{
             "\[LeftAngleBracket]", "g1", "|", "g8", "\[RightAngleBracket]"}],
             
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             RowBox[{
             "\[LeftAngleBracket]", "g2", "|", "g5", "\[RightAngleBracket]"}],
             
             TraditionalForm], "4"], " ", 
           FormBox[
            RowBox[{
            "\[LeftAngleBracket]", "g7", "|", "g8", "\[RightAngleBracket]"}],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             RowBox[{"\[LeftAngleBracket]", "g5", "|", "P14", "|", "g8", "]"}],
             TraditionalForm], "3"]}], 
          RowBox[{
           RowBox[{"MP", "[", 
            RowBox[{"P81", ",", "P81"}], "]"}], " ", 
           FormBox[
            RowBox[{
            "\[LeftAngleBracket]", "g2", "|", "P81", "|", "P67", "|", "g5", 
             "\[RightAngleBracket]"}],
            TraditionalForm], " ", 
           FormBox[
            RowBox[{
            "\[LeftAngleBracket]", "g5", "|", "P24", "|", "P81", "|", "g7", 
             "\[RightAngleBracket]"}],
            TraditionalForm], " ", 
           FormBox[
            RowBox[{"\[LeftAngleBracket]", "g5", "|", "P68", "|", "g1", "]"}],
            
            TraditionalForm]}]], "+", 
         FractionBox[
          RowBox[{
           FormBox[
            RowBox[{
            "\[LeftAngleBracket]", "g1", "|", "g2", "\[RightAngleBracket]"}],
            TraditionalForm], " ", 
           FormBox[
            RowBox[{
            "\[LeftAngleBracket]", "g1", "|", "g8", "\[RightAngleBracket]"}],
            TraditionalForm], " ", 
           FormBox[
            RowBox[{
            "\[LeftAngleBracket]", "g2", "|", "g3", "\[RightAngleBracket]"}],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             RowBox[{
             "\[LeftAngleBracket]", "g5", "|", "P12", "|", "P34", "|", "g5", 
              "\[RightAngleBracket]"}],
             TraditionalForm], "4"]}], 
          RowBox[{
           RowBox[{"MP", "[", 
            RowBox[{"P12", ",", "P12"}], "]"}], " ", 
           FormBox[
            RowBox[{
            "\[LeftAngleBracket]", "g3", "|", "P12", "|", "P68", "|", "g5", 
             "\[RightAngleBracket]"}],
            TraditionalForm], " ", 
           FormBox[
            RowBox[{
            "\[LeftAngleBracket]", "g5", "|", "P34", "|", "P12", "|", "g8", 
             "\[RightAngleBracket]"}],
            TraditionalForm], " ", 
           FormBox[
            RowBox[{"\[LeftAngleBracket]", "g5", "|", "P34", "|", "g2", "]"}],
            
            TraditionalForm], " ", 
           FormBox[
            RowBox[{"\[LeftAngleBracket]", "g5", "|", "P68", "|", "g1", "]"}],
            
            TraditionalForm]}]], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            FormBox[
             RowBox[{
             "\[LeftAngleBracket]", "g1", "|", "g2", "\[RightAngleBracket]"}],
             
             TraditionalForm], "3"], " ", 
           FormBox[
            RowBox[{
            "\[LeftAngleBracket]", "g1", "|", "g8", "\[RightAngleBracket]"}],
            TraditionalForm], " ", 
           FormBox[
            RowBox[{
            "\[LeftAngleBracket]", "g3", "|", "g4", "\[RightAngleBracket]"}],
            TraditionalForm], " ", 
           FormBox[
            RowBox[{
            "\[LeftAngleBracket]", "g4", "|", "g5", "\[RightAngleBracket]"}],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             RowBox[{"\[LeftAngleBracket]", "g5", "|", "P68", "|", "g4", "]"}],
             TraditionalForm], "4"]}], 
          RowBox[{
           RowBox[{"MP", "[", 
            RowBox[{"P13", ",", "P13"}], "]"}], " ", 
           RowBox[{"MP", "[", 
            RowBox[{"P14", ",", "P14"}], "]"}], " ", 
           FormBox[
            RowBox[{
            "\[LeftAngleBracket]", "g3", "|", "P12", "|", "P68", "|", "g5", 
             "\[RightAngleBracket]"}],
            TraditionalForm], " ", 
           FormBox[
            RowBox[{"\[LeftAngleBracket]", "g1", "|", "P23", "|", "g4", "]"}],
            
            TraditionalForm], " ", 
           FormBox[
            RowBox[{"\[LeftAngleBracket]", "g8", "|", "P13", "|", "g4", "]"}],
            
            TraditionalForm]}]], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            FormBox[
             RowBox[{
             "\[LeftAngleBracket]", "g1", "|", "g2", "\[RightAngleBracket]"}],
             
             TraditionalForm], "3"], " ", 
           FormBox[
            RowBox[{
            "\[LeftAngleBracket]", "g3", "|", "g4", "\[RightAngleBracket]"}],
            TraditionalForm], " ", 
           FormBox[
            RowBox[{
            "\[LeftAngleBracket]", "g4", "|", "g5", "\[RightAngleBracket]"}],
            TraditionalForm], " ", 
           FormBox[
            RowBox[{
            "\[LeftAngleBracket]", "g7", "|", "g8", "\[RightAngleBracket]"}],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             RowBox[{"\[LeftAngleBracket]", "g5", "|", "P67", "|", "g4", "]"}],
             TraditionalForm], "4"]}], 
          RowBox[{
           RowBox[{"MP", "[", 
            RowBox[{"P47", ",", "P47"}], "]"}], " ", 
           RowBox[{"MP", "[", 
            RowBox[{"P57", ",", "P57"}], "]"}], " ", 
           FormBox[
            RowBox[{
            "\[LeftAngleBracket]", "g3", "|", "P47", "|", "P67", "|", "g5", 
             "\[RightAngleBracket]"}],
            TraditionalForm], " ", 
           FormBox[
            RowBox[{"\[LeftAngleBracket]", "g7", "|", "P56", "|", "g4", "]"}],
            
            TraditionalForm], " ", 
           FormBox[
            RowBox[{"\[LeftAngleBracket]", "g8", "|", "P57", "|", "g4", "]"}],
            
            TraditionalForm]}]], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            FormBox[
             RowBox[{
             "\[LeftAngleBracket]", "g1", "|", "g5", "\[RightAngleBracket]"}],
             
             TraditionalForm], "4"], " ", 
           SuperscriptBox[
            FormBox[
             RowBox[{
             "\[LeftAngleBracket]", "g2", "|", "g3", "\[RightAngleBracket]"}],
             
             TraditionalForm], "2"], " ", 
           FormBox[
            RowBox[{
            "\[LeftAngleBracket]", "g3", "|", "g4", "\[RightAngleBracket]"}],
            TraditionalForm], " ", 
           FormBox[
            RowBox[{
            "\[LeftAngleBracket]", "g4", "|", "g5", "\[RightAngleBracket]"}],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             RowBox[{"[", "g4", "|", "g3", "]"}],
             TraditionalForm], "3"]}], 
          RowBox[{
           RowBox[{"MP", "[", 
            RowBox[{"P23", ",", "P23"}], "]"}], " ", 
           RowBox[{"MP", "[", 
            RowBox[{"P24", ",", "P24"}], "]"}], " ", 
           FormBox[
            RowBox[{"\[LeftAngleBracket]", "g1", "|", "P23", "|", "g4", "]"}],
            
            TraditionalForm], " ", 
           FormBox[
            RowBox[{"\[LeftAngleBracket]", "g5", "|", "P34", "|", "g2", "]"}],
            
            TraditionalForm]}]], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            FormBox[
             RowBox[{
             "\[LeftAngleBracket]", "g1", "|", "g2", "\[RightAngleBracket]"}],
             
             TraditionalForm], "3"], " ", 
           FormBox[
            RowBox[{
            "\[LeftAngleBracket]", "g3", "|", "g4", "\[RightAngleBracket]"}],
            TraditionalForm], " ", 
           FormBox[
            RowBox[{
            "\[LeftAngleBracket]", "g4", "|", "g5", "\[RightAngleBracket]"}],
            TraditionalForm], " ", 
           FormBox[
            RowBox[{
            "\[LeftAngleBracket]", "g5", "|", "g6", "\[RightAngleBracket]"}],
            TraditionalForm], " ", 
           FormBox[
            RowBox[{
            "\[LeftAngleBracket]", "g6", "|", "g7", "\[RightAngleBracket]"}],
            TraditionalForm], " ", 
           SuperscriptBox[
            FormBox[
             RowBox[{"[", "g6", "|", "g4", "]"}],
             TraditionalForm], "4"]}], 
          RowBox[{
           RowBox[{"MP", "[", 
            RowBox[{"P46", ",", "P46"}], "]"}], " ", 
           FormBox[
            RowBox[{"\[LeftAngleBracket]", "g3", "|", "P45", "|", "g6", "]"}],
            
            TraditionalForm], " ", 
           FormBox[
            RowBox[{"\[LeftAngleBracket]", "g7", "|", "P56", "|", "g4", "]"}],
            
            TraditionalForm], " ", 
           FormBox[
            RowBox[{"[", "g5", "|", "g4", "]"}],
            TraditionalForm], " ", 
           FormBox[
            RowBox[{"[", "g6", "|", "g5", "]"}],
            TraditionalForm]}]]}], ")"}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{
      FormBox[
       RowBox[{
       "\[LeftAngleBracket]", "g1", "|", "g8", "\[RightAngleBracket]"}],
       TraditionalForm], " ", 
      FormBox[
       RowBox[{
       "\[LeftAngleBracket]", "g2", "|", "g3", "\[RightAngleBracket]"}],
       TraditionalForm], " ", 
      FormBox[
       RowBox[{
       "\[LeftAngleBracket]", "g3", "|", "g4", "\[RightAngleBracket]"}],
       TraditionalForm], " ", 
      FormBox[
       RowBox[{
       "\[LeftAngleBracket]", "g4", "|", "g5", "\[RightAngleBracket]"}],
       TraditionalForm], " ", 
      FormBox[
       RowBox[{
       "\[LeftAngleBracket]", "g5", "|", "g6", "\[RightAngleBracket]"}],
       TraditionalForm], " ", 
      FormBox[
       RowBox[{
       "\[LeftAngleBracket]", "g6", "|", "g7", "\[RightAngleBracket]"}],
       TraditionalForm], " ", 
      FormBox[
       RowBox[{
       "\[LeftAngleBracket]", "g7", "|", "g8", "\[RightAngleBracket]"}],
       TraditionalForm]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5880829948820953`*^9, 3.588082999558659*^9}, 
   3.5880833002903147`*^9, {3.588584473420594*^9, 3.5885844757621202`*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 3}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 5}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Bubble", " ", "coefficients"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.592205123920896*^9, 3.592205148504671*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   OverscriptBox["MHV", "_"], "-", 
   RowBox[{"MHV", " ", "bubbles"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.588585041663493*^9, 3.588585057836506*^9}, {
  3.592201225146991*^9, 3.592201245946908*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Bubble13", "=", 
   RowBox[{"BubSimplest", "[", 
    RowBox[{"3", ",", 
     RowBox[{"{", 
      RowBox[{"g3", ",", "g5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "g1", ",", "g2", ",", "g3", ",", "g4", ",", "g5", ",", "g6", ",", "g7", 
       ",", "g8"}], "}"}], ",", "P13"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"B13", "=", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "\[Pi]"}], ")"}], 
      RowBox[{"d", "/", "2"}]], "Bubble13"}], "]"}], "//", 
   "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.588076277373699*^9, 3.588076287790185*^9}, {
   3.588076322662277*^9, 3.588076322750471*^9}, {3.5880763696786747`*^9, 
   3.588076375319147*^9}, {3.588584557285796*^9, 3.5885845573731823`*^9}, {
   3.588585093474968*^9, 3.5885851144177237`*^9}, {3.5914223110667353`*^9, 
   3.59142231273923*^9}, 3.592204648751487*^9, {3.592204679430338*^9, 
   3.592204695419586*^9}}],

Cell[BoxData[
 RowBox[{"0.16965955089695012`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.05559845576084037`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.588077065106447*^9, 3.588156699741042*^9, 3.588308580986204*^9, 
   3.5885850026916924`*^9, {3.588585109591639*^9, 3.58858511929836*^9}, 
   3.588585303620112*^9, 3.588609019185858*^9, 3.5886520599123783`*^9, 
   3.588671073129807*^9, 3.588760703801612*^9, 3.5895360321840773`*^9, 
   3.591422314261063*^9, 3.5922012087525578`*^9, 3.5922033358188953`*^9, 
   3.592204760518787*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Bubble82", "=", 
   RowBox[{"BubSimplest", "[", 
    RowBox[{"3", ",", 
     RowBox[{"{", 
      RowBox[{"g8", ",", "g5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "g8", ",", "g1", ",", "g2", ",", "g3", ",", "g4", ",", "g5", ",", "g6", 
       ",", "g7"}], "}"}], ",", "P82"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"B82", "=", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "\[Pi]"}], ")"}], 
      RowBox[{"d", "/", "2"}]], "Bubble82"}], "]"}], "//", 
   "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.588076334446048*^9, 3.588076384999127*^9}, {
  3.588584555285993*^9, 3.588584555461576*^9}, {3.5885850952737923`*^9, 
  3.588585117185378*^9}, {3.588585251714458*^9, 3.58858525234616*^9}, {
  3.5885853072968407`*^9, 3.588585307938801*^9}, {3.591422316283094*^9, 
  3.59142231770722*^9}, {3.592204649735422*^9, 3.592204692924512*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1.6178093843078276`"}], "+", 
  RowBox[{"5.765193456121631`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.588077067451633*^9, 3.588156699975325*^9, 3.588308581143052*^9, 
   3.58858511780184*^9, 3.5885852529802847`*^9, {3.588585304568746*^9, 
   3.588585309212061*^9}, 3.5886090203674927`*^9, 3.588652060045061*^9, 
   3.5886710722260513`*^9, 3.58876070388774*^9, 3.5895360322660303`*^9, 
   3.591422318883132*^9, 3.5922012109205637`*^9, 3.592203335868689*^9, 
   3.592204760602811*^9}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"NMHV", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"+", ".."}], "+", "--"}], ")"}]}], "-", 
   RowBox[{"MHV", " ", "bubbles"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.588585062753976*^9, 3.5885850813573523`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Pshifted", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"P", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"Cyc", "[", 
         RowBox[{
          RowBox[{"5", "-", "j"}], ",", "8"}], "]"}], ",", 
        RowBox[{"Cyc", "[", 
         RowBox[{
          RowBox[{"5", "-", "i"}], ",", "8"}], "]"}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "8"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Bubble14", "=", 
   RowBox[{"BubSimple", "[", 
    RowBox[{"4", ",", "8", ",", 
     RowBox[{"{", 
      RowBox[{
      "g4", ",", "g3", ",", "g2", ",", "g1", ",", "g8", ",", "g7", ",", "g6", 
       ",", "g5"}], "}"}], ",", "Pshifted"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"B14", "=", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "\[Pi]"}], ")"}], 
      RowBox[{"d", "/", "2"}]], "Bubble14"}], "]"}], "//", 
   "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.5885851527615557`*^9, 3.588585240490527*^9}, {
   3.588585312387227*^9, 3.588585333154504*^9}, {3.588585366682019*^9, 
   3.588585470063292*^9}, {3.591422322541911*^9, 3.591422323869779*^9}, 
   3.5922012667985*^9, {3.592201302196992*^9, 3.592201318271268*^9}, {
   3.592204650450569*^9, 3.5922046915437927`*^9}}],

Cell[BoxData[
 RowBox[{"0.5652072277753633`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.7146249500426989`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.592201312652445*^9, 3.592201320092675*^9}, 
   3.592203335972437*^9, 3.592204760709856*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Pshifted", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"P", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"Cyc", "[", 
         RowBox[{
          RowBox[{"i", "-", "2"}], ",", "8"}], "]"}], ",", 
        RowBox[{"Cyc", "[", 
         RowBox[{
          RowBox[{"j", "-", "2"}], ",", "8"}], "]"}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "8"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Bubble36", "=", 
   RowBox[{"BubSimple", "[", 
    RowBox[{"4", ",", "7", ",", 
     RowBox[{"{", 
      RowBox[{
      "g7", ",", "g8", ",", "g1", ",", "g2", ",", "g3", ",", "g4", ",", "g5", 
       ",", "g6"}], "}"}], ",", "Pshifted"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"B36", "=", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "\[Pi]"}], ")"}], 
      RowBox[{"d", "/", "2"}]], "Bubble36"}], "]"}], "//", 
   "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.588585485135322*^9, 3.5885855590791473`*^9}, {
   3.591422328045937*^9, 3.59142232890968*^9}, 3.592201266834894*^9, {
   3.5922013105429993`*^9, 3.5922013295796967`*^9}, {3.592204651106176*^9, 
   3.5922046903765783`*^9}}],

Cell[BoxData[
 RowBox[{"1.2357146367195537`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.43690232552877595`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.5885855395139313`*^9, 3.5885855593608427`*^9}, 
   3.588609088309363*^9, 3.588652060347329*^9, 3.588760704078175*^9, 
   3.5895360325334463`*^9, 3.59142233193391*^9, 3.592201330432273*^9, 
   3.592203336070602*^9, 3.592204760825029*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Pshifted", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"P", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"Cyc", "[", 
         RowBox[{
          RowBox[{"i", "-", "3"}], ",", "8"}], "]"}], ",", 
        RowBox[{"Cyc", "[", 
         RowBox[{
          RowBox[{"j", "-", "3"}], ",", "8"}], "]"}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "8"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Bubble35", "=", 
   RowBox[{"BubSimple", "[", 
    RowBox[{"5", ",", "8", ",", 
     RowBox[{"{", 
      RowBox[{
      "g6", ",", "g7", ",", "g8", ",", "g1", ",", "g2", ",", "g3", ",", "g4", 
       ",", "g5"}], "}"}], ",", "Pshifted"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"B35", "=", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "\[Pi]"}], ")"}], 
      RowBox[{"d", "/", "2"}]], "Bubble35"}], "]"}], "//", 
   "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.58858628975642*^9, 3.58858633669166*^9}, {
   3.588609125875182*^9, 3.5886091262742434`*^9}, {3.591422333845677*^9, 
   3.591422335140676*^9}, 3.592201266853704*^9, {3.592201310558016*^9, 
   3.592201333514007*^9}, 3.59220465180308*^9, 3.592204733327565*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1.083483042887915`"}], "-", 
  RowBox[{"1.1277959363253844`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.588586308032791*^9, 3.5885863399382277`*^9}, 
   3.588589460372416*^9, 3.588609153796501*^9, 3.5886520604230022`*^9, 
   3.5886681677812757`*^9, 3.5887607042025003`*^9, 3.589536032692875*^9, 
   3.591422335538375*^9, 3.5922013341687717`*^9, 3.592202699800507*^9, 
   3.592203336171646*^9, 3.5922047609306183`*^9}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 2}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 4}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"4", "-", 
   RowBox[{"particle", " ", "bubbles"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.573567005668372*^9, 3.573567016617785*^9}, {
   3.5914453166079884`*^9, 3.591445316731308*^9}, 3.5922014073838253`*^9}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Declare", " ", "massive", " ", "pole", " ", "solutions", " ", "for", " ",
      "P25"}], "-", "cut"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"j", "=", "2"}], ";", 
    RowBox[{"k", "=", "5"}], ";", 
    RowBox[{"i", "=", "4"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"kp1", "=", 
     RowBox[{"Cyc", "[", 
      RowBox[{
       RowBox[{"k", "+", "1"}], ",", "8"}], "]"}]}], ";", 
    RowBox[{"im1", "=", 
     RowBox[{"Cyc", "[", 
      RowBox[{
       RowBox[{"i", "-", "1"}], ",", "8"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Sq", "=", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"N", "[", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"MP", "[", 
          RowBox[{
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "im1"}], "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"kp1", ",", "im1"}], "]"}], "]"}]}], "]"}], "2"], "-", 
        RowBox[{
         RowBox[{"MP2", "[", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"j", ",", "im1"}], "]"}], "]"}], "]"}], 
         RowBox[{"MP2", "[", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"kp1", ",", "im1"}], "]"}], "]"}], "]"}]}]}], "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DeclareSpinorMomentum", "[", 
     RowBox[{"Ptri4p", ",", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"MP", "[", 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"kp1", ",", "im1"}], "]"}], "]"}]}], "]"}], 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "im1"}], "]"}], "]"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"MP", "[", 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "im1"}], "]"}], "]"}]}], "]"}], 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"kp1", ",", "im1"}], "]"}], "]"}], "]"}]}], "+", 
         RowBox[{"Sq", " ", 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "k"}], "]"}], "]"}], "]"}]}]}], "]"}], "/", 
       RowBox[{"N", "[", 
        RowBox[{"MP2", "[", 
         RowBox[{"P", "[", 
          RowBox[{"[", 
           RowBox[{"j", ",", "k"}], "]"}], "]"}], "]"}], "]"}]}]}], "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DeclareSpinorMomentum", "[", 
     RowBox[{"Ptri4m", ",", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"MP", "[", 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"kp1", ",", "im1"}], "]"}], "]"}]}], "]"}], 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "im1"}], "]"}], "]"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"MP", "[", 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "im1"}], "]"}], "]"}]}], "]"}], 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"kp1", ",", "im1"}], "]"}], "]"}], "]"}]}], "-", 
         RowBox[{"Sq", " ", 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "k"}], "]"}], "]"}], "]"}]}]}], "]"}], "/", 
       RowBox[{"N", "[", 
        RowBox[{"MP2", "[", 
         RowBox[{"P", "[", 
          RowBox[{"[", 
           RowBox[{"j", ",", "k"}], "]"}], "]"}], "]"}], "]"}]}]}], "]"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.59220180403998*^9, 3.592202057733864*^9}, {
  3.592202128373337*^9, 3.5922022007510757`*^9}, {3.592202480488637*^9, 
  3.592202483113565*^9}, {3.592203493895411*^9, 3.592203497862978*^9}, {
  3.59220399266418*^9, 3.592204033307858*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"pshifted", "=", 
   RowBox[{"{", 
    RowBox[{
    "g2", ",", "g3", ",", "g4", ",", "g5", ",", "g6", ",", "g7", ",", "g8", 
     ",", "g1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Pshifted", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"P", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"Cyc", "[", 
         RowBox[{
          RowBox[{"i", "+", "1"}], ",", "8"}], "]"}], ",", 
        RowBox[{"Cyc", "[", 
         RowBox[{
          RowBox[{"j", "+", "1"}], ",", "8"}], "]"}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "8"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Bubble25", "=", 
   RowBox[{"BubStandard", "[", 
    RowBox[{
    "4", ",", "1", ",", "4", ",", "8", ",", "pshifted", ",", "Pshifted", ",", 
     
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"Ptri4p", ",", "Ptri4m"}], "}"}], "}"}], ",", "q"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"B25", "=", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "\[Pi]"}], ")"}], 
      RowBox[{"d", "/", "2"}]], "Bubble25"}], "]"}], "//", 
   "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.5914275379283743`*^9, 3.591427548384409*^9}, 
   3.5922012668629704`*^9, 3.592201377889381*^9, {3.592201431984764*^9, 
   3.592201432218017*^9}, {3.592202594915279*^9, 3.592202594998464*^9}, {
   3.592203516608933*^9, 3.592203518920664*^9}, {3.592203981651299*^9, 
   3.592203982855339*^9}, 3.592204654714897*^9, 3.592204730297287*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.13466506265450798`"}], "+", 
  RowBox[{"0.4822528608450145`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.592202591233531*^9, 3.59220259546138*^9}, {
   3.592202689281678*^9, 3.592202698110531*^9}, 3.5922027730965147`*^9, 
   3.592202907070072*^9, {3.592203509483531*^9, 3.5922035195913563`*^9}, 
   3.592203983451881*^9, 3.592204040409836*^9, 3.592204761234968*^9}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Declare", " ", "massive", " ", "pole", " ", "solutions", " ", "for", " ",
      "P47"}], "-", "cut"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"j", "=", "4"}], ";", 
    RowBox[{"k", "=", "7"}], ";", 
    RowBox[{"i", "=", "2"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"kp1", "=", 
     RowBox[{"Cyc", "[", 
      RowBox[{
       RowBox[{"k", "+", "1"}], ",", "8"}], "]"}]}], ";", 
    RowBox[{"im1", "=", 
     RowBox[{"Cyc", "[", 
      RowBox[{
       RowBox[{"i", "-", "1"}], ",", "8"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Sq", "=", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"N", "[", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"MP", "[", 
          RowBox[{
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "im1"}], "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"kp1", ",", "im1"}], "]"}], "]"}]}], "]"}], "2"], "-", 
        RowBox[{
         RowBox[{"MP2", "[", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"j", ",", "im1"}], "]"}], "]"}], "]"}], 
         RowBox[{"MP2", "[", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"kp1", ",", "im1"}], "]"}], "]"}], "]"}]}]}], "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DeclareSpinorMomentum", "[", 
     RowBox[{"Ptri2p", ",", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"MP", "[", 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"kp1", ",", "im1"}], "]"}], "]"}]}], "]"}], 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "im1"}], "]"}], "]"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"MP", "[", 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "im1"}], "]"}], "]"}]}], "]"}], 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"kp1", ",", "im1"}], "]"}], "]"}], "]"}]}], "+", 
         RowBox[{"Sq", " ", 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "k"}], "]"}], "]"}], "]"}]}]}], "]"}], "/", 
       RowBox[{"N", "[", 
        RowBox[{"MP2", "[", 
         RowBox[{"P", "[", 
          RowBox[{"[", 
           RowBox[{"j", ",", "k"}], "]"}], "]"}], "]"}], "]"}]}]}], "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DeclareSpinorMomentum", "[", 
     RowBox[{"Ptri2m", ",", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"MP", "[", 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"kp1", ",", "im1"}], "]"}], "]"}]}], "]"}], 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "im1"}], "]"}], "]"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"MP", "[", 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "im1"}], "]"}], "]"}]}], "]"}], 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"kp1", ",", "im1"}], "]"}], "]"}], "]"}]}], "-", 
         RowBox[{"Sq", " ", 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "k"}], "]"}], "]"}], "]"}]}]}], "]"}], "/", 
       RowBox[{"N", "[", 
        RowBox[{"MP2", "[", 
         RowBox[{"P", "[", 
          RowBox[{"[", 
           RowBox[{"j", ",", "k"}], "]"}], "]"}], "]"}], "]"}]}]}], "]"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.5702745399758453`*^9, 3.570274550615391*^9}, {
   3.573973917910398*^9, 3.5739739268532343`*^9}, {3.577766274601123*^9, 
   3.577766278368919*^9}, 3.588058232780786*^9, {3.59220126686838*^9, 
   3.5922012668710546`*^9}, {3.5922040531876507`*^9, 3.592204085559622*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"pshifted", "=", 
   RowBox[{"{", 
    RowBox[{
    "g8", ",", "g1", ",", "g2", ",", "g3", ",", "g4", ",", "g5", ",", "g6", 
     ",", "g7"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Pshifted", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"P", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"Cyc", "[", 
         RowBox[{
          RowBox[{"i", "-", "1"}], ",", "8"}], "]"}], ",", 
        RowBox[{"Cyc", "[", 
         RowBox[{
          RowBox[{"j", "-", "1"}], ",", "8"}], "]"}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "8"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Bubble47", "=", 
   RowBox[{"BubAdjacent", "[", 
    RowBox[{"4", ",", "2", ",", "6", ",", "pshifted", ",", "Pshifted", ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"Ptri2p", ",", "Ptri2m"}], "}"}], "}"}], ",", "q"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"B47", "=", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "\[Pi]"}], ")"}], 
      RowBox[{"d", "/", "2"}]], "Bubble47"}], "]"}], "//", 
   "Simplify"}]}]}], "Input",
 CellChangeTimes->{3.592204097297617*^9, 3.592204674389408*^9}],

Cell[BoxData[
 RowBox[{"7.459173010619821`", "\[VeryThinSpace]", "-", 
  RowBox[{"1.3253756672299386`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.592204097968395*^9, 3.592204761601985*^9}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 2}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 4}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"3", "-", 
   RowBox[{"particle", " ", "bubbles"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.573567005668372*^9, 3.573567016617785*^9}, 
   3.5922014073955307`*^9}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Declare", " ", "massive", " ", "pole", " ", "solutions", " ", "for", " ",
      "P24"}], "-", "cut"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"j", "=", "2"}], ";", 
    RowBox[{"k", "=", "4"}], ";", 
    RowBox[{"i", "=", "7"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"kp1", "=", 
     RowBox[{"Cyc", "[", 
      RowBox[{
       RowBox[{"k", "+", "1"}], ",", "8"}], "]"}]}], ";", 
    RowBox[{"im1", "=", 
     RowBox[{"Cyc", "[", 
      RowBox[{
       RowBox[{"i", "-", "1"}], ",", "8"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Sq", "=", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"N", "[", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"MP", "[", 
          RowBox[{
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "im1"}], "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"kp1", ",", "im1"}], "]"}], "]"}]}], "]"}], "2"], "-", 
        RowBox[{
         RowBox[{"MP2", "[", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"j", ",", "im1"}], "]"}], "]"}], "]"}], 
         RowBox[{"MP2", "[", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"kp1", ",", "im1"}], "]"}], "]"}], "]"}]}]}], "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DeclareSpinorMomentum", "[", 
     RowBox[{"Ptri7p", ",", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"MP", "[", 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"kp1", ",", "im1"}], "]"}], "]"}]}], "]"}], 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "im1"}], "]"}], "]"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"MP", "[", 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "im1"}], "]"}], "]"}]}], "]"}], 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"kp1", ",", "im1"}], "]"}], "]"}], "]"}]}], "+", 
         RowBox[{"Sq", " ", 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "k"}], "]"}], "]"}], "]"}]}]}], "]"}], "/", 
       RowBox[{"N", "[", 
        RowBox[{"MP2", "[", 
         RowBox[{"P", "[", 
          RowBox[{"[", 
           RowBox[{"j", ",", "k"}], "]"}], "]"}], "]"}], "]"}]}]}], "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DeclareSpinorMomentum", "[", 
     RowBox[{"Ptri7m", ",", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"MP", "[", 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"kp1", ",", "im1"}], "]"}], "]"}]}], "]"}], 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "im1"}], "]"}], "]"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"MP", "[", 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "im1"}], "]"}], "]"}]}], "]"}], 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"kp1", ",", "im1"}], "]"}], "]"}], "]"}]}], "-", 
         RowBox[{"Sq", " ", 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "k"}], "]"}], "]"}], "]"}]}]}], "]"}], "/", 
       RowBox[{"N", "[", 
        RowBox[{"MP2", "[", 
         RowBox[{"P", "[", 
          RowBox[{"[", 
           RowBox[{"j", ",", "k"}], "]"}], "]"}], "]"}], "]"}]}]}], "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"j", "=", "2"}], ";", 
    RowBox[{"k", "=", "4"}], ";", 
    RowBox[{"i", "=", "8"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"kp1", "=", 
     RowBox[{"Cyc", "[", 
      RowBox[{
       RowBox[{"k", "+", "1"}], ",", "8"}], "]"}]}], ";", 
    RowBox[{"im1", "=", 
     RowBox[{"Cyc", "[", 
      RowBox[{
       RowBox[{"i", "-", "1"}], ",", "8"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Sq", "=", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"N", "[", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"MP", "[", 
          RowBox[{
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "im1"}], "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"kp1", ",", "im1"}], "]"}], "]"}]}], "]"}], "2"], "-", 
        RowBox[{
         RowBox[{"MP2", "[", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"j", ",", "im1"}], "]"}], "]"}], "]"}], 
         RowBox[{"MP2", "[", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"kp1", ",", "im1"}], "]"}], "]"}], "]"}]}]}], "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DeclareSpinorMomentum", "[", 
     RowBox[{"Ptri8p", ",", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"MP", "[", 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"kp1", ",", "im1"}], "]"}], "]"}]}], "]"}], 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "im1"}], "]"}], "]"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"MP", "[", 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "im1"}], "]"}], "]"}]}], "]"}], 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"kp1", ",", "im1"}], "]"}], "]"}], "]"}]}], "+", 
         RowBox[{"Sq", " ", 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "k"}], "]"}], "]"}], "]"}]}]}], "]"}], "/", 
       RowBox[{"N", "[", 
        RowBox[{"MP2", "[", 
         RowBox[{"P", "[", 
          RowBox[{"[", 
           RowBox[{"j", ",", "k"}], "]"}], "]"}], "]"}], "]"}]}]}], "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DeclareSpinorMomentum", "[", 
     RowBox[{"Ptri8m", ",", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"MP", "[", 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"kp1", ",", "im1"}], "]"}], "]"}]}], "]"}], 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "im1"}], "]"}], "]"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"MP", "[", 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "im1"}], "]"}], "]"}]}], "]"}], 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"kp1", ",", "im1"}], "]"}], "]"}], "]"}]}], "-", 
         RowBox[{"Sq", " ", 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "k"}], "]"}], "]"}], "]"}]}]}], "]"}], "/", 
       RowBox[{"N", "[", 
        RowBox[{"MP2", "[", 
         RowBox[{"P", "[", 
          RowBox[{"[", 
           RowBox[{"j", ",", "k"}], "]"}], "]"}], "]"}], "]"}]}]}], "]"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.588057653696157*^9, 3.588057653926306*^9}, {
   3.5880577982703123`*^9, 3.5880578180001593`*^9}, 3.588063921994074*^9, 
   3.588066683994616*^9, {3.588611614854005*^9, 3.588611623318656*^9}, {
   3.592204128853755*^9, 3.592204131540921*^9}, {3.592204274009371*^9, 
   3.592204322552698*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"pshifted", "=", 
   RowBox[{"{", 
    RowBox[{
    "g5", ",", "g6", ",", "g7", ",", "g8", ",", "g1", ",", "g2", ",", "g3", 
     ",", "g4"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Pshifted", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"P", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"Cyc", "[", 
         RowBox[{
          RowBox[{"i", "-", "4"}], ",", "8"}], "]"}], ",", 
        RowBox[{"Cyc", "[", 
         RowBox[{
          RowBox[{"j", "-", "4"}], ",", "8"}], "]"}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "8"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Bubble24", "=", 
   RowBox[{"BubStandard", "[", 
    RowBox[{
    "5", ",", "1", ",", "5", ",", "6", ",", "pshifted", ",", "Pshifted", ",", 
     
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Ptri7p", ",", "Ptri7m"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Ptri8p", ",", "Ptri8m"}], "}"}]}], "}"}], ",", "q"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"B24", "=", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "\[Pi]"}], ")"}], 
      RowBox[{"d", "/", "2"}]], "Bubble24"}], "]"}], "//", 
   "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.5914275379283743`*^9, 3.591427548384409*^9}, {
   3.5914358459243593`*^9, 3.5914358535573893`*^9}, 3.5922012668850946`*^9, {
   3.592204252144998*^9, 3.592204291101954*^9}, 3.592204675917453*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1.4585311042178208`"}], "-", 
  RowBox[{"0.48371873311135705`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.5922042887956963`*^9, 3.592204292209016*^9}, 
   3.5922043268538113`*^9, 3.592204761908379*^9}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Declare", " ", "massive", " ", "pole", " ", "solutions", " ", "for", " ",
      "P46"}], "-", "cut"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"j", "=", "4"}], ";", 
    RowBox[{"k", "=", "6"}], ";", 
    RowBox[{"i", "=", "2"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"kp1", "=", 
     RowBox[{"Cyc", "[", 
      RowBox[{
       RowBox[{"k", "+", "1"}], ",", "8"}], "]"}]}], ";", 
    RowBox[{"im1", "=", 
     RowBox[{"Cyc", "[", 
      RowBox[{
       RowBox[{"i", "-", "1"}], ",", "8"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Sq", "=", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"N", "[", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"MP", "[", 
          RowBox[{
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "im1"}], "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"kp1", ",", "im1"}], "]"}], "]"}]}], "]"}], "2"], "-", 
        RowBox[{
         RowBox[{"MP2", "[", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"j", ",", "im1"}], "]"}], "]"}], "]"}], 
         RowBox[{"MP2", "[", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"kp1", ",", "im1"}], "]"}], "]"}], "]"}]}]}], "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DeclareSpinorMomentum", "[", 
     RowBox[{"Ptri2p", ",", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"MP", "[", 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"kp1", ",", "im1"}], "]"}], "]"}]}], "]"}], 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "im1"}], "]"}], "]"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"MP", "[", 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "im1"}], "]"}], "]"}]}], "]"}], 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"kp1", ",", "im1"}], "]"}], "]"}], "]"}]}], "+", 
         RowBox[{"Sq", " ", 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "k"}], "]"}], "]"}], "]"}]}]}], "]"}], "/", 
       RowBox[{"N", "[", 
        RowBox[{"MP2", "[", 
         RowBox[{"P", "[", 
          RowBox[{"[", 
           RowBox[{"j", ",", "k"}], "]"}], "]"}], "]"}], "]"}]}]}], "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DeclareSpinorMomentum", "[", 
     RowBox[{"Ptri2m", ",", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"MP", "[", 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"kp1", ",", "im1"}], "]"}], "]"}]}], "]"}], 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "im1"}], "]"}], "]"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"MP", "[", 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "im1"}], "]"}], "]"}]}], "]"}], 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"kp1", ",", "im1"}], "]"}], "]"}], "]"}]}], "-", 
         RowBox[{"Sq", " ", 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "k"}], "]"}], "]"}], "]"}]}]}], "]"}], "/", 
       RowBox[{"N", "[", 
        RowBox[{"MP2", "[", 
         RowBox[{"P", "[", 
          RowBox[{"[", 
           RowBox[{"j", ",", "k"}], "]"}], "]"}], "]"}], "]"}]}]}], "]"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.58805766881285*^9, 3.588057669083578*^9}, {
   3.588057797203474*^9, 3.588057833644134*^9}, 3.588057924082062*^9, 
   3.588063925144321*^9, 3.588066687561817*^9, {3.592204135278328*^9, 
   3.59220413929953*^9}, 3.592204336496582*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"pshifted", "=", 
   RowBox[{"{", 
    RowBox[{
    "g7", ",", "g8", ",", "g1", ",", "g2", ",", "g3", ",", "g4", ",", "g5", 
     ",", "g6"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Pshifted", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"P", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"Cyc", "[", 
         RowBox[{
          RowBox[{"i", "-", "2"}], ",", "8"}], "]"}], ",", 
        RowBox[{"Cyc", "[", 
         RowBox[{
          RowBox[{"j", "-", "2"}], ",", "8"}], "]"}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "8"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Bubble46", "=", 
   RowBox[{"BubAdjacent", "[", 
    RowBox[{"5", ",", "3", ",", "7", ",", "pshifted", ",", "Pshifted", ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"Ptri2p", ",", "Ptri2m"}], "}"}], "}"}], ",", "q"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"B46", "=", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "\[Pi]"}], ")"}], 
      RowBox[{"d", "/", "2"}]], "Bubble46"}], "]"}], "//", 
   "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.591435370841279*^9, 3.591435379392894*^9}, {
   3.591435928534511*^9, 3.591435933820971*^9}, 3.592201266896123*^9, 
   3.592204252151779*^9, {3.592204342635161*^9, 3.59220434571607*^9}, 
   3.59220467724087*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.3113127544380355`"}], "-", 
  RowBox[{"0.35564461351749177`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.5922043437299347`*^9, 3.592204346598423*^9}, 
   3.5922047625112123`*^9}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Declare", " ", "massive", " ", "pole", " ", "solutions", " ", "for", " ",
      "P57"}], "-", "cut"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"j", "=", "5"}], ";", 
    RowBox[{"k", "=", "7"}], ";", 
    RowBox[{"i", "=", "2"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"kp1", "=", 
     RowBox[{"Cyc", "[", 
      RowBox[{
       RowBox[{"k", "+", "1"}], ",", "8"}], "]"}]}], ";", 
    RowBox[{"im1", "=", 
     RowBox[{"Cyc", "[", 
      RowBox[{
       RowBox[{"i", "-", "1"}], ",", "8"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Sq", "=", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"N", "[", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"MP", "[", 
          RowBox[{
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "im1"}], "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"kp1", ",", "im1"}], "]"}], "]"}]}], "]"}], "2"], "-", 
        RowBox[{
         RowBox[{"MP2", "[", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"j", ",", "im1"}], "]"}], "]"}], "]"}], 
         RowBox[{"MP2", "[", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"kp1", ",", "im1"}], "]"}], "]"}], "]"}]}]}], "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DeclareSpinorMomentum", "[", 
     RowBox[{"Ptri2p", ",", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"MP", "[", 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"kp1", ",", "im1"}], "]"}], "]"}]}], "]"}], 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "im1"}], "]"}], "]"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"MP", "[", 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "im1"}], "]"}], "]"}]}], "]"}], 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"kp1", ",", "im1"}], "]"}], "]"}], "]"}]}], "+", 
         RowBox[{"Sq", " ", 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "k"}], "]"}], "]"}], "]"}]}]}], "]"}], "/", 
       RowBox[{"N", "[", 
        RowBox[{"MP2", "[", 
         RowBox[{"P", "[", 
          RowBox[{"[", 
           RowBox[{"j", ",", "k"}], "]"}], "]"}], "]"}], "]"}]}]}], "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DeclareSpinorMomentum", "[", 
     RowBox[{"Ptri2m", ",", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"MP", "[", 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"kp1", ",", "im1"}], "]"}], "]"}]}], "]"}], 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "im1"}], "]"}], "]"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"MP", "[", 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "im1"}], "]"}], "]"}]}], "]"}], 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"kp1", ",", "im1"}], "]"}], "]"}], "]"}]}], "-", 
         RowBox[{"Sq", " ", 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "k"}], "]"}], "]"}], "]"}]}]}], "]"}], "/", 
       RowBox[{"N", "[", 
        RowBox[{"MP2", "[", 
         RowBox[{"P", "[", 
          RowBox[{"[", 
           RowBox[{"j", ",", "k"}], "]"}], "]"}], "]"}], "]"}]}]}], "]"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.5922041562359877`*^9, 3.5922041563805723`*^9}, 
   3.592204356089519*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"pshifted", "=", 
   RowBox[{"{", 
    RowBox[{
    "g8", ",", "g1", ",", "g2", ",", "g3", ",", "g4", ",", "g5", ",", "g6", 
     ",", "g7"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Pshifted", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"P", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"Cyc", "[", 
         RowBox[{
          RowBox[{"i", "-", "1"}], ",", "8"}], "]"}], ",", 
        RowBox[{"Cyc", "[", 
         RowBox[{
          RowBox[{"j", "-", "1"}], ",", "8"}], "]"}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "8"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Bubble57", "=", 
   RowBox[{"BubAdjacent", "[", 
    RowBox[{"5", ",", "2", ",", "6", ",", "pshifted", ",", "Pshifted", ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"Ptri2p", ",", "Ptri2m"}], "}"}], "}"}], ",", "q"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"B57", "=", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "\[Pi]"}], ")"}], 
      RowBox[{"d", "/", "2"}]], "Bubble57"}], "]"}], "//", 
   "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.591435370841279*^9, 3.591435379392894*^9}, {
   3.591435928534511*^9, 3.591435933820971*^9}, {3.591436067246868*^9, 
   3.5914360741258707`*^9}, 3.5922012669076023`*^9, 3.5922042521580887`*^9, {
   3.5922043628356733`*^9, 3.592204363959278*^9}, 3.592204629170903*^9, 
   3.592204677579864*^9, 3.592204716009378*^9}],

Cell[BoxData[
 RowBox[{"0.7705580397154639`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.5446626378709949`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.5922043649497337`*^9, 3.5922047628649397`*^9}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Declare", " ", "massive", " ", "pole", " ", "solutions", " ", "for", " ",
      "P71"}], "-", "cut"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"j", "=", "7"}], ";", 
    RowBox[{"k", "=", "1"}], ";", 
    RowBox[{"i", "=", "4"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"kp1", "=", 
     RowBox[{"Cyc", "[", 
      RowBox[{
       RowBox[{"k", "+", "1"}], ",", "8"}], "]"}]}], ";", 
    RowBox[{"im1", "=", 
     RowBox[{"Cyc", "[", 
      RowBox[{
       RowBox[{"i", "-", "1"}], ",", "8"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Sq", "=", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"N", "[", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"MP", "[", 
          RowBox[{
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "im1"}], "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"kp1", ",", "im1"}], "]"}], "]"}]}], "]"}], "2"], "-", 
        RowBox[{
         RowBox[{"MP2", "[", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"j", ",", "im1"}], "]"}], "]"}], "]"}], 
         RowBox[{"MP2", "[", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"kp1", ",", "im1"}], "]"}], "]"}], "]"}]}]}], "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DeclareSpinorMomentum", "[", 
     RowBox[{"Ptri4p", ",", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"MP", "[", 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"kp1", ",", "im1"}], "]"}], "]"}]}], "]"}], 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "im1"}], "]"}], "]"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"MP", "[", 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "im1"}], "]"}], "]"}]}], "]"}], 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"kp1", ",", "im1"}], "]"}], "]"}], "]"}]}], "+", 
         RowBox[{"Sq", " ", 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "k"}], "]"}], "]"}], "]"}]}]}], "]"}], "/", 
       RowBox[{"N", "[", 
        RowBox[{"MP2", "[", 
         RowBox[{"P", "[", 
          RowBox[{"[", 
           RowBox[{"j", ",", "k"}], "]"}], "]"}], "]"}], "]"}]}]}], "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DeclareSpinorMomentum", "[", 
     RowBox[{"Ptri4m", ",", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"MP", "[", 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"kp1", ",", "im1"}], "]"}], "]"}]}], "]"}], 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "im1"}], "]"}], "]"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"MP", "[", 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "im1"}], "]"}], "]"}]}], "]"}], 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"kp1", ",", "im1"}], "]"}], "]"}], "]"}]}], "-", 
         RowBox[{"Sq", " ", 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "k"}], "]"}], "]"}], "]"}]}]}], "]"}], "/", 
       RowBox[{"N", "[", 
        RowBox[{"MP2", "[", 
         RowBox[{"P", "[", 
          RowBox[{"[", 
           RowBox[{"j", ",", "k"}], "]"}], "]"}], "]"}], "]"}]}]}], "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"j", "=", "7"}], ";", 
    RowBox[{"k", "=", "1"}], ";", 
    RowBox[{"i", "=", "5"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"kp1", "=", 
     RowBox[{"Cyc", "[", 
      RowBox[{
       RowBox[{"k", "+", "1"}], ",", "8"}], "]"}]}], ";", 
    RowBox[{"im1", "=", 
     RowBox[{"Cyc", "[", 
      RowBox[{
       RowBox[{"i", "-", "1"}], ",", "8"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Sq", "=", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"N", "[", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"MP", "[", 
          RowBox[{
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "im1"}], "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"kp1", ",", "im1"}], "]"}], "]"}]}], "]"}], "2"], "-", 
        RowBox[{
         RowBox[{"MP2", "[", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"j", ",", "im1"}], "]"}], "]"}], "]"}], 
         RowBox[{"MP2", "[", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"kp1", ",", "im1"}], "]"}], "]"}], "]"}]}]}], "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DeclareSpinorMomentum", "[", 
     RowBox[{"Ptri5p", ",", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"MP", "[", 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"kp1", ",", "im1"}], "]"}], "]"}]}], "]"}], 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "im1"}], "]"}], "]"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"MP", "[", 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "im1"}], "]"}], "]"}]}], "]"}], 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"kp1", ",", "im1"}], "]"}], "]"}], "]"}]}], "+", 
         RowBox[{"Sq", " ", 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "k"}], "]"}], "]"}], "]"}]}]}], "]"}], "/", 
       RowBox[{"N", "[", 
        RowBox[{"MP2", "[", 
         RowBox[{"P", "[", 
          RowBox[{"[", 
           RowBox[{"j", ",", "k"}], "]"}], "]"}], "]"}], "]"}]}]}], "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DeclareSpinorMomentum", "[", 
     RowBox[{"Ptri5m", ",", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"MP", "[", 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"kp1", ",", "im1"}], "]"}], "]"}]}], "]"}], 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "im1"}], "]"}], "]"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"MP", "[", 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "im1"}], "]"}], "]"}]}], "]"}], 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"kp1", ",", "im1"}], "]"}], "]"}], "]"}]}], "-", 
         RowBox[{"Sq", " ", 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "k"}], "]"}], "]"}], "]"}]}]}], "]"}], "/", 
       RowBox[{"N", "[", 
        RowBox[{"MP2", "[", 
         RowBox[{"P", "[", 
          RowBox[{"[", 
           RowBox[{"j", ",", "k"}], "]"}], "]"}], "]"}], "]"}]}]}], "]"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.5922041640041533`*^9, 3.59220416454837*^9}, {
  3.592204372181513*^9, 3.592204391402645*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"pshifted", "=", 
   RowBox[{"{", 
    RowBox[{
    "g2", ",", "g3", ",", "g4", ",", "g5", ",", "g6", ",", "g7", ",", "g8", 
     ",", "g1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Pshifted", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"P", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"Cyc", "[", 
         RowBox[{
          RowBox[{"i", "+", "1"}], ",", "8"}], "]"}], ",", 
        RowBox[{"Cyc", "[", 
         RowBox[{
          RowBox[{"j", "+", "1"}], ",", "8"}], "]"}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "8"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Bubble71", "=", 
   RowBox[{"BubStandard", "[", 
    RowBox[{
    "5", ",", "1", ",", "4", ",", "8", ",", "pshifted", ",", "Pshifted", ",", 
     
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Ptri4p", ",", "Ptri4m"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Ptri5p", ",", "Ptri5m"}], "}"}]}], "}"}], ",", "q"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"B71", "=", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "\[Pi]"}], ")"}], 
      RowBox[{"d", "/", "2"}]], "Bubble71"}], "]"}], "//", 
   "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.5914275379283743`*^9, 3.591427548384409*^9}, {
   3.5914358459243593`*^9, 3.5914358535573893`*^9}, {3.5914361315190983`*^9, 
   3.591436139758655*^9}, 3.592201266919231*^9, 3.5922042471496153`*^9, {
   3.592204396964031*^9, 3.592204400038569*^9}, 3.592204626819139*^9, 
   3.59220467793054*^9, 3.592204713657281*^9}],

Cell[BoxData[
 RowBox[{"0.23979345914781083`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.04208704029241295`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.592204398565076*^9, 3.592204400719471*^9}, 
   3.592204763108582*^9}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 2}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 4}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"2", "-", 
   RowBox[{"particle", " ", "bubbles"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.573567005668372*^9, 3.573567016617785*^9}, {
   3.588140163732314*^9, 3.5881401638093567`*^9}, 3.5914355391537733`*^9, 
   3.592201407397374*^9}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3},
 CellChangeTimes->{3.5914355391539717`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Declare", " ", "massive", " ", "pole", " ", "solutions", " ", "for", " ",
      "P23"}], "-", "cut"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"j", "=", "2"}], ";", 
    RowBox[{"k", "=", "3"}], ";", 
    RowBox[{"i", "=", "6"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"kp1", "=", 
     RowBox[{"Cyc", "[", 
      RowBox[{
       RowBox[{"k", "+", "1"}], ",", "8"}], "]"}]}], ";", 
    RowBox[{"im1", "=", 
     RowBox[{"Cyc", "[", 
      RowBox[{
       RowBox[{"i", "-", "1"}], ",", "8"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Sq", "=", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"N", "[", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"MP", "[", 
          RowBox[{
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "im1"}], "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"kp1", ",", "im1"}], "]"}], "]"}]}], "]"}], "2"], "-", 
        RowBox[{
         RowBox[{"MP2", "[", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"j", ",", "im1"}], "]"}], "]"}], "]"}], 
         RowBox[{"MP2", "[", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"kp1", ",", "im1"}], "]"}], "]"}], "]"}]}]}], "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DeclareSpinorMomentum", "[", 
     RowBox[{"Ptri6p", ",", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"MP", "[", 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"kp1", ",", "im1"}], "]"}], "]"}]}], "]"}], 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "im1"}], "]"}], "]"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"MP", "[", 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "im1"}], "]"}], "]"}]}], "]"}], 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"kp1", ",", "im1"}], "]"}], "]"}], "]"}]}], "+", 
         RowBox[{"Sq", " ", 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "k"}], "]"}], "]"}], "]"}]}]}], "]"}], "/", 
       RowBox[{"N", "[", 
        RowBox[{"MP2", "[", 
         RowBox[{"P", "[", 
          RowBox[{"[", 
           RowBox[{"j", ",", "k"}], "]"}], "]"}], "]"}], "]"}]}]}], "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DeclareSpinorMomentum", "[", 
     RowBox[{"Ptri6m", ",", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"MP", "[", 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"kp1", ",", "im1"}], "]"}], "]"}]}], "]"}], 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "im1"}], "]"}], "]"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"MP", "[", 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "im1"}], "]"}], "]"}]}], "]"}], 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"kp1", ",", "im1"}], "]"}], "]"}], "]"}]}], "-", 
         RowBox[{"Sq", " ", 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "k"}], "]"}], "]"}], "]"}]}]}], "]"}], "/", 
       RowBox[{"N", "[", 
        RowBox[{"MP2", "[", 
         RowBox[{"P", "[", 
          RowBox[{"[", 
           RowBox[{"j", ",", "k"}], "]"}], "]"}], "]"}], "]"}]}]}], "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"j", "=", "2"}], ";", 
    RowBox[{"k", "=", "3"}], ";", 
    RowBox[{"i", "=", "7"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"kp1", "=", 
     RowBox[{"Cyc", "[", 
      RowBox[{
       RowBox[{"k", "+", "1"}], ",", "8"}], "]"}]}], ";", 
    RowBox[{"im1", "=", 
     RowBox[{"Cyc", "[", 
      RowBox[{
       RowBox[{"i", "-", "1"}], ",", "8"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Sq", "=", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"N", "[", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"MP", "[", 
          RowBox[{
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "im1"}], "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"kp1", ",", "im1"}], "]"}], "]"}]}], "]"}], "2"], "-", 
        RowBox[{
         RowBox[{"MP2", "[", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"j", ",", "im1"}], "]"}], "]"}], "]"}], 
         RowBox[{"MP2", "[", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"kp1", ",", "im1"}], "]"}], "]"}], "]"}]}]}], "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DeclareSpinorMomentum", "[", 
     RowBox[{"Ptri7p", ",", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"MP", "[", 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"kp1", ",", "im1"}], "]"}], "]"}]}], "]"}], 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "im1"}], "]"}], "]"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"MP", "[", 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "im1"}], "]"}], "]"}]}], "]"}], 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"kp1", ",", "im1"}], "]"}], "]"}], "]"}]}], "+", 
         RowBox[{"Sq", " ", 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "k"}], "]"}], "]"}], "]"}]}]}], "]"}], "/", 
       RowBox[{"N", "[", 
        RowBox[{"MP2", "[", 
         RowBox[{"P", "[", 
          RowBox[{"[", 
           RowBox[{"j", ",", "k"}], "]"}], "]"}], "]"}], "]"}]}]}], "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DeclareSpinorMomentum", "[", 
     RowBox[{"Ptri7m", ",", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"MP", "[", 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"kp1", ",", "im1"}], "]"}], "]"}]}], "]"}], 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "im1"}], "]"}], "]"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"MP", "[", 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "im1"}], "]"}], "]"}]}], "]"}], 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"kp1", ",", "im1"}], "]"}], "]"}], "]"}]}], "-", 
         RowBox[{"Sq", " ", 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "k"}], "]"}], "]"}], "]"}]}]}], "]"}], "/", 
       RowBox[{"N", "[", 
        RowBox[{"MP2", "[", 
         RowBox[{"P", "[", 
          RowBox[{"[", 
           RowBox[{"j", ",", "k"}], "]"}], "]"}], "]"}], "]"}]}]}], "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"j", "=", "2"}], ";", 
    RowBox[{"k", "=", "3"}], ";", 
    RowBox[{"i", "=", "8"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"kp1", "=", 
     RowBox[{"Cyc", "[", 
      RowBox[{
       RowBox[{"k", "+", "1"}], ",", "8"}], "]"}]}], ";", 
    RowBox[{"im1", "=", 
     RowBox[{"Cyc", "[", 
      RowBox[{
       RowBox[{"i", "-", "1"}], ",", "8"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Sq", "=", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"N", "[", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"MP", "[", 
          RowBox[{
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "im1"}], "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"kp1", ",", "im1"}], "]"}], "]"}]}], "]"}], "2"], "-", 
        RowBox[{
         RowBox[{"MP2", "[", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"j", ",", "im1"}], "]"}], "]"}], "]"}], 
         RowBox[{"MP2", "[", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"kp1", ",", "im1"}], "]"}], "]"}], "]"}]}]}], "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DeclareSpinorMomentum", "[", 
     RowBox[{"Ptri8p", ",", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"MP", "[", 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"kp1", ",", "im1"}], "]"}], "]"}]}], "]"}], 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "im1"}], "]"}], "]"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"MP", "[", 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "im1"}], "]"}], "]"}]}], "]"}], 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"kp1", ",", "im1"}], "]"}], "]"}], "]"}]}], "+", 
         RowBox[{"Sq", " ", 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "k"}], "]"}], "]"}], "]"}]}]}], "]"}], "/", 
       RowBox[{"N", "[", 
        RowBox[{"MP2", "[", 
         RowBox[{"P", "[", 
          RowBox[{"[", 
           RowBox[{"j", ",", "k"}], "]"}], "]"}], "]"}], "]"}]}]}], "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DeclareSpinorMomentum", "[", 
     RowBox[{"Ptri8m", ",", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"MP", "[", 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"kp1", ",", "im1"}], "]"}], "]"}]}], "]"}], 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "im1"}], "]"}], "]"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"MP", "[", 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "im1"}], "]"}], "]"}]}], "]"}], 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"kp1", ",", "im1"}], "]"}], "]"}], "]"}]}], "-", 
         RowBox[{"Sq", " ", 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "k"}], "]"}], "]"}], "]"}]}]}], "]"}], "/", 
       RowBox[{"N", "[", 
        RowBox[{"MP2", "[", 
         RowBox[{"P", "[", 
          RowBox[{"[", 
           RowBox[{"j", ",", "k"}], "]"}], "]"}], "]"}], "]"}]}]}], "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"j", "=", "2"}], ";", 
    RowBox[{"k", "=", "3"}], ";", 
    RowBox[{"i", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"kp1", "=", 
     RowBox[{"Cyc", "[", 
      RowBox[{
       RowBox[{"k", "+", "1"}], ",", "8"}], "]"}]}], ";", 
    RowBox[{"im1", "=", 
     RowBox[{"Cyc", "[", 
      RowBox[{
       RowBox[{"i", "-", "1"}], ",", "8"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Sq", "=", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"N", "[", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"MP", "[", 
          RowBox[{
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "im1"}], "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"kp1", ",", "im1"}], "]"}], "]"}]}], "]"}], "2"], "-", 
        RowBox[{
         RowBox[{"MP2", "[", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"j", ",", "im1"}], "]"}], "]"}], "]"}], 
         RowBox[{"MP2", "[", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"kp1", ",", "im1"}], "]"}], "]"}], "]"}]}]}], "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DeclareSpinorMomentum", "[", 
     RowBox[{"Ptri1p", ",", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"MP", "[", 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"kp1", ",", "im1"}], "]"}], "]"}]}], "]"}], 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "im1"}], "]"}], "]"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"MP", "[", 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "im1"}], "]"}], "]"}]}], "]"}], 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"kp1", ",", "im1"}], "]"}], "]"}], "]"}]}], "+", 
         RowBox[{"Sq", " ", 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "k"}], "]"}], "]"}], "]"}]}]}], "]"}], "/", 
       RowBox[{"N", "[", 
        RowBox[{"MP2", "[", 
         RowBox[{"P", "[", 
          RowBox[{"[", 
           RowBox[{"j", ",", "k"}], "]"}], "]"}], "]"}], "]"}]}]}], "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DeclareSpinorMomentum", "[", 
     RowBox[{"Ptri1m", ",", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"MP", "[", 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"kp1", ",", "im1"}], "]"}], "]"}]}], "]"}], 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "im1"}], "]"}], "]"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"MP", "[", 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "im1"}], "]"}], "]"}]}], "]"}], 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"kp1", ",", "im1"}], "]"}], "]"}], "]"}]}], "-", 
         RowBox[{"Sq", " ", 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "k"}], "]"}], "]"}], "]"}]}]}], "]"}], "/", 
       RowBox[{"N", "[", 
        RowBox[{"MP2", "[", 
         RowBox[{"P", "[", 
          RowBox[{"[", 
           RowBox[{"j", ",", "k"}], "]"}], "]"}], "]"}], "]"}]}]}], "]"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.592204188172266*^9, 3.592204188340682*^9}, {
  3.592204408606165*^9, 3.592204443830803*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"pshifted", "=", 
   RowBox[{"{", 
    RowBox[{
    "g4", ",", "g5", ",", "g6", ",", "g7", ",", "g8", ",", "g1", ",", "g2", 
     ",", "g3"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Pshifted", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"P", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"Cyc", "[", 
         RowBox[{
          RowBox[{"i", "+", "3"}], ",", "8"}], "]"}], ",", 
        RowBox[{"Cyc", "[", 
         RowBox[{
          RowBox[{"j", "+", "3"}], ",", "8"}], "]"}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "8"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Bubble23", "=", 
   RowBox[{"BubStandard", "[", 
    RowBox[{
    "6", ",", "2", ",", "6", ",", "7", ",", "pshifted", ",", "Pshifted", ",", 
     
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Ptri6p", ",", "Ptri6m"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Ptri7p", ",", "Ptri7m"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Ptri8p", ",", "Ptri8m"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Ptri1p", ",", "Ptri1m"}], "}"}]}], "}"}], ",", "q"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"B23", "=", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "\[Pi]"}], ")"}], 
      RowBox[{"d", "/", "2"}]], "Bubble23"}], "]"}], "//", 
   "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.5914275379283743`*^9, 3.591427548384409*^9}, {
   3.5914358459243593`*^9, 3.5914358535573893`*^9}, {3.5914361315190983`*^9, 
   3.591436139758655*^9}, {3.591437344847934*^9, 3.5914373511671886`*^9}, 
   3.592201266931671*^9, 3.592204229289404*^9, {3.5922044493784227`*^9, 
   3.5922044542012377`*^9}, 3.592204623449465*^9, 3.592204678190772*^9, 
   3.592204710210415*^9}],

Cell[BoxData[
 RowBox[{"1.1251633312474372`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.35366675934480596`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.5922044518647013`*^9, 3.592204454703917*^9}, 
   3.592204763687673*^9}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Declare", " ", "massive", " ", "pole", " ", "solutions", " ", "for", " ",
      "P45"}], "-", "cut"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"j", "=", "4"}], ";", 
    RowBox[{"k", "=", "5"}], ";", 
    RowBox[{"i", "=", "2"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"kp1", "=", 
     RowBox[{"Cyc", "[", 
      RowBox[{
       RowBox[{"k", "+", "1"}], ",", "8"}], "]"}]}], ";", 
    RowBox[{"im1", "=", 
     RowBox[{"Cyc", "[", 
      RowBox[{
       RowBox[{"i", "-", "1"}], ",", "8"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Sq", "=", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"N", "[", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"MP", "[", 
          RowBox[{
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "im1"}], "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"kp1", ",", "im1"}], "]"}], "]"}]}], "]"}], "2"], "-", 
        RowBox[{
         RowBox[{"MP2", "[", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"j", ",", "im1"}], "]"}], "]"}], "]"}], 
         RowBox[{"MP2", "[", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"kp1", ",", "im1"}], "]"}], "]"}], "]"}]}]}], "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DeclareSpinorMomentum", "[", 
     RowBox[{"Ptri2p", ",", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"MP", "[", 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"kp1", ",", "im1"}], "]"}], "]"}]}], "]"}], 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "im1"}], "]"}], "]"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"MP", "[", 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "im1"}], "]"}], "]"}]}], "]"}], 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"kp1", ",", "im1"}], "]"}], "]"}], "]"}]}], "+", 
         RowBox[{"Sq", " ", 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "k"}], "]"}], "]"}], "]"}]}]}], "]"}], "/", 
       RowBox[{"N", "[", 
        RowBox[{"MP2", "[", 
         RowBox[{"P", "[", 
          RowBox[{"[", 
           RowBox[{"j", ",", "k"}], "]"}], "]"}], "]"}], "]"}]}]}], "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DeclareSpinorMomentum", "[", 
     RowBox[{"Ptri2m", ",", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"MP", "[", 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"kp1", ",", "im1"}], "]"}], "]"}]}], "]"}], 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "im1"}], "]"}], "]"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"MP", "[", 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "im1"}], "]"}], "]"}]}], "]"}], 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"kp1", ",", "im1"}], "]"}], "]"}], "]"}]}], "-", 
         RowBox[{"Sq", " ", 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "k"}], "]"}], "]"}], "]"}]}]}], "]"}], "/", 
       RowBox[{"N", "[", 
        RowBox[{"MP2", "[", 
         RowBox[{"P", "[", 
          RowBox[{"[", 
           RowBox[{"j", ",", "k"}], "]"}], "]"}], "]"}], "]"}]}]}], "]"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.592204193388134*^9, 3.5922041935322437`*^9}, 
   3.592204464142023*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"pshifted", "=", 
   RowBox[{"{", 
    RowBox[{
    "g6", ",", "g7", ",", "g8", ",", "g1", ",", "g2", ",", "g3", ",", "g4", 
     ",", "g5"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Pshifted", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"P", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"Cyc", "[", 
         RowBox[{
          RowBox[{"i", "-", "3"}], ",", "8"}], "]"}], ",", 
        RowBox[{"Cyc", "[", 
         RowBox[{
          RowBox[{"j", "-", "3"}], ",", "8"}], "]"}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "8"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Bubble45", "=", 
   RowBox[{"BubAdjacent", "[", 
    RowBox[{"6", ",", "4", ",", "8", ",", "pshifted", ",", "Pshifted", ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"Ptri2p", ",", "Ptri2m"}], "}"}], "}"}], ",", "q"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"B45", "=", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "\[Pi]"}], ")"}], 
      RowBox[{"d", "/", "2"}]], "Bubble45"}], "]"}], "//", 
   "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.591435370841279*^9, 3.591435379392894*^9}, {
   3.591435928534511*^9, 3.591435933820971*^9}, {3.59144248041149*^9, 
   3.591442487123176*^9}, 3.592201266942892*^9, 3.592204225513514*^9, {
   3.592204472562045*^9, 3.5922044752789593`*^9}, 3.592204621378524*^9, {
   3.5922046785038958`*^9, 3.592204708161207*^9}}],

Cell[BoxData[
 RowBox[{"1.1576982831554035`", "\[VeryThinSpace]", "+", 
  RowBox[{"1.2322285833215194`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.592204473463436*^9, 3.5922044759158173`*^9}, 
   3.5922047639613667`*^9}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Declare", " ", "massive", " ", "pole", " ", "solutions", " ", "for", " ",
      "P56"}], "-", "cut"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"j", "=", "5"}], ";", 
    RowBox[{"k", "=", "6"}], ";", 
    RowBox[{"i", "=", "2"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"kp1", "=", 
     RowBox[{"Cyc", "[", 
      RowBox[{
       RowBox[{"k", "+", "1"}], ",", "8"}], "]"}]}], ";", 
    RowBox[{"im1", "=", 
     RowBox[{"Cyc", "[", 
      RowBox[{
       RowBox[{"i", "-", "1"}], ",", "8"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Sq", "=", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"N", "[", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"MP", "[", 
          RowBox[{
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "im1"}], "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"kp1", ",", "im1"}], "]"}], "]"}]}], "]"}], "2"], "-", 
        RowBox[{
         RowBox[{"MP2", "[", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"j", ",", "im1"}], "]"}], "]"}], "]"}], 
         RowBox[{"MP2", "[", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"kp1", ",", "im1"}], "]"}], "]"}], "]"}]}]}], "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DeclareSpinorMomentum", "[", 
     RowBox[{"Ptri2p", ",", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"MP", "[", 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"kp1", ",", "im1"}], "]"}], "]"}]}], "]"}], 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "im1"}], "]"}], "]"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"MP", "[", 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "im1"}], "]"}], "]"}]}], "]"}], 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"kp1", ",", "im1"}], "]"}], "]"}], "]"}]}], "+", 
         RowBox[{"Sq", " ", 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "k"}], "]"}], "]"}], "]"}]}]}], "]"}], "/", 
       RowBox[{"N", "[", 
        RowBox[{"MP2", "[", 
         RowBox[{"P", "[", 
          RowBox[{"[", 
           RowBox[{"j", ",", "k"}], "]"}], "]"}], "]"}], "]"}]}]}], "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DeclareSpinorMomentum", "[", 
     RowBox[{"Ptri2m", ",", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"MP", "[", 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"kp1", ",", "im1"}], "]"}], "]"}]}], "]"}], 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "im1"}], "]"}], "]"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"MP", "[", 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "im1"}], "]"}], "]"}]}], "]"}], 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"kp1", ",", "im1"}], "]"}], "]"}], "]"}]}], "-", 
         RowBox[{"Sq", " ", 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "k"}], "]"}], "]"}], "]"}]}]}], "]"}], "/", 
       RowBox[{"N", "[", 
        RowBox[{"MP2", "[", 
         RowBox[{"P", "[", 
          RowBox[{"[", 
           RowBox[{"j", ",", "k"}], "]"}], "]"}], "]"}], "]"}]}]}], "]"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.5922042019959908`*^9, 3.592204202868885*^9}, {
  3.592204482753312*^9, 3.592204505754726*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"pshifted", "=", 
   RowBox[{"{", 
    RowBox[{
    "g7", ",", "g8", ",", "g1", ",", "g2", ",", "g3", ",", "g4", ",", "g5", 
     ",", "g6"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Pshifted", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"P", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"Cyc", "[", 
         RowBox[{
          RowBox[{"i", "-", "2"}], ",", "8"}], "]"}], ",", 
        RowBox[{"Cyc", "[", 
         RowBox[{
          RowBox[{"j", "-", "2"}], ",", "8"}], "]"}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "8"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Bubble56", "=", 
   RowBox[{"BubAdjacent", "[", 
    RowBox[{"6", ",", "3", ",", "7", ",", "pshifted", ",", "Pshifted", ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"Ptri2p", ",", "Ptri2m"}], "}"}], "}"}], ",", "q"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"B56", "=", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "\[Pi]"}], ")"}], 
      RowBox[{"d", "/", "2"}]], "Bubble56"}], "]"}], "//", 
   "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.591435370841279*^9, 3.591435379392894*^9}, {
   3.591435928534511*^9, 3.591435933820971*^9}, {3.591436067246868*^9, 
   3.5914360741258707`*^9}, {3.5914425387716208`*^9, 3.591442544778934*^9}, 
   3.5922012669534683`*^9, 3.592204223249102*^9, {3.592204492442382*^9, 
   3.592204492636808*^9}, 3.592204619361662*^9, {3.592204678780917*^9, 
   3.592204706143251*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.08045106127998863`"}], "+", 
  RowBox[{"0.6551678446176066`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.592204493304926*^9, 3.592204508842206*^9}, 
   3.592204764307499*^9}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Declare", " ", "massive", " ", "pole", " ", "solutions", " ", "for", " ",
      "P81"}], "-", "cut"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"j", "=", "8"}], ";", 
    RowBox[{"k", "=", "1"}], ";", 
    RowBox[{"i", "=", "4"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"kp1", "=", 
     RowBox[{"Cyc", "[", 
      RowBox[{
       RowBox[{"k", "+", "1"}], ",", "8"}], "]"}]}], ";", 
    RowBox[{"im1", "=", 
     RowBox[{"Cyc", "[", 
      RowBox[{
       RowBox[{"i", "-", "1"}], ",", "8"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Sq", "=", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"N", "[", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"MP", "[", 
          RowBox[{
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "im1"}], "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"kp1", ",", "im1"}], "]"}], "]"}]}], "]"}], "2"], "-", 
        RowBox[{
         RowBox[{"MP2", "[", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"j", ",", "im1"}], "]"}], "]"}], "]"}], 
         RowBox[{"MP2", "[", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"kp1", ",", "im1"}], "]"}], "]"}], "]"}]}]}], "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DeclareSpinorMomentum", "[", 
     RowBox[{"Ptri4p", ",", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"MP", "[", 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"kp1", ",", "im1"}], "]"}], "]"}]}], "]"}], 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "im1"}], "]"}], "]"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"MP", "[", 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "im1"}], "]"}], "]"}]}], "]"}], 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"kp1", ",", "im1"}], "]"}], "]"}], "]"}]}], "+", 
         RowBox[{"Sq", " ", 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "k"}], "]"}], "]"}], "]"}]}]}], "]"}], "/", 
       RowBox[{"N", "[", 
        RowBox[{"MP2", "[", 
         RowBox[{"P", "[", 
          RowBox[{"[", 
           RowBox[{"j", ",", "k"}], "]"}], "]"}], "]"}], "]"}]}]}], "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DeclareSpinorMomentum", "[", 
     RowBox[{"Ptri4m", ",", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"MP", "[", 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"kp1", ",", "im1"}], "]"}], "]"}]}], "]"}], 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "im1"}], "]"}], "]"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"MP", "[", 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "im1"}], "]"}], "]"}]}], "]"}], 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"kp1", ",", "im1"}], "]"}], "]"}], "]"}]}], "-", 
         RowBox[{"Sq", " ", 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "k"}], "]"}], "]"}], "]"}]}]}], "]"}], "/", 
       RowBox[{"N", "[", 
        RowBox[{"MP2", "[", 
         RowBox[{"P", "[", 
          RowBox[{"[", 
           RowBox[{"j", ",", "k"}], "]"}], "]"}], "]"}], "]"}]}]}], "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"j", "=", "8"}], ";", 
    RowBox[{"k", "=", "1"}], ";", 
    RowBox[{"i", "=", "5"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"kp1", "=", 
     RowBox[{"Cyc", "[", 
      RowBox[{
       RowBox[{"k", "+", "1"}], ",", "8"}], "]"}]}], ";", 
    RowBox[{"im1", "=", 
     RowBox[{"Cyc", "[", 
      RowBox[{
       RowBox[{"i", "-", "1"}], ",", "8"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Sq", "=", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"N", "[", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"MP", "[", 
          RowBox[{
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "im1"}], "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"kp1", ",", "im1"}], "]"}], "]"}]}], "]"}], "2"], "-", 
        RowBox[{
         RowBox[{"MP2", "[", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"j", ",", "im1"}], "]"}], "]"}], "]"}], 
         RowBox[{"MP2", "[", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"kp1", ",", "im1"}], "]"}], "]"}], "]"}]}]}], "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DeclareSpinorMomentum", "[", 
     RowBox[{"Ptri5p", ",", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"MP", "[", 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"kp1", ",", "im1"}], "]"}], "]"}]}], "]"}], 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "im1"}], "]"}], "]"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"MP", "[", 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "im1"}], "]"}], "]"}]}], "]"}], 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"kp1", ",", "im1"}], "]"}], "]"}], "]"}]}], "+", 
         RowBox[{"Sq", " ", 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "k"}], "]"}], "]"}], "]"}]}]}], "]"}], "/", 
       RowBox[{"N", "[", 
        RowBox[{"MP2", "[", 
         RowBox[{"P", "[", 
          RowBox[{"[", 
           RowBox[{"j", ",", "k"}], "]"}], "]"}], "]"}], "]"}]}]}], "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DeclareSpinorMomentum", "[", 
     RowBox[{"Ptri5m", ",", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"MP", "[", 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"kp1", ",", "im1"}], "]"}], "]"}]}], "]"}], 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "im1"}], "]"}], "]"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"MP", "[", 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "im1"}], "]"}], "]"}]}], "]"}], 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"kp1", ",", "im1"}], "]"}], "]"}], "]"}]}], "-", 
         RowBox[{"Sq", " ", 
          RowBox[{"Num4V", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "k"}], "]"}], "]"}], "]"}]}]}], "]"}], "/", 
       RowBox[{"N", "[", 
        RowBox[{"MP2", "[", 
         RowBox[{"P", "[", 
          RowBox[{"[", 
           RowBox[{"j", ",", "k"}], "]"}], "]"}], "]"}], "]"}]}]}], "]"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.5922042096283817`*^9, 3.592204212996725*^9}, {
  3.592204518678277*^9, 3.592204539609984*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"pshifted", "=", 
   RowBox[{"{", 
    RowBox[{
    "g2", ",", "g3", ",", "g4", ",", "g5", ",", "g6", ",", "g7", ",", "g8", 
     ",", "g1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Pshifted", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"P", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"Cyc", "[", 
         RowBox[{
          RowBox[{"i", "+", "1"}], ",", "8"}], "]"}], ",", 
        RowBox[{"Cyc", "[", 
         RowBox[{
          RowBox[{"j", "+", "1"}], ",", "8"}], "]"}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "8"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Bubble81", "=", 
   RowBox[{"BubStandard", "[", 
    RowBox[{
    "6", ",", "1", ",", "4", ",", "8", ",", "pshifted", ",", "Pshifted", ",", 
     
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Ptri4p", ",", "Ptri4m"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Ptri5p", ",", "Ptri5m"}], "}"}]}], "}"}], ",", "q"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"B81", "=", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "\[Pi]"}], ")"}], 
      RowBox[{"d", "/", "2"}]], "Bubble81"}], "]"}], "//", 
   "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.5914275379283743`*^9, 3.591427548384409*^9}, {
   3.5914358459243593`*^9, 3.5914358535573893`*^9}, {3.5914361315190983`*^9, 
   3.591436139758655*^9}, 3.592201266963912*^9, 3.5922042194011717`*^9, {
   3.592204545234562*^9, 3.592204547182232*^9}, {3.5922045963428173`*^9, 
   3.592204607458315*^9}, {3.5922046791809053`*^9, 3.5922047028811407`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "4.672939572620972`"}], "-", 
  RowBox[{"3.295053163443159`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.592204547703671*^9, 3.592204600969861*^9, 
  3.592204764835487*^9}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 2}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 4}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Check", " ", "the", " ", "sum", " ", "of", " ", "all", " ", "non"}], "-", 
   
   RowBox[{"zero", " ", "bubbles"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{
  3.592204553561963*^9, {3.592205155697815*^9, 3.5922051568335457`*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"B14", "+", "B25", "+", "B36", "+", "B47", "+", "B13", "+", "B24", 
  "+", "B35", "+", "B46", "+", "B57", "+", "B71", "+", "B82", "+", "B23", "+",
   "B45", "+", "B56", "+", "B81"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"N", "[", "Atree", "]"}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.573993681326466*^9, 3.5739937437233686`*^9}, {
   3.573993987818781*^9, 3.573994012892627*^9}, {3.588076470431671*^9, 
   3.588076518744351*^9}, {3.588077079505604*^9, 3.588077089952857*^9}, {
   3.588077229866454*^9, 3.5880772380497103`*^9}, {3.588077746141717*^9, 
   3.588077864117948*^9}, {3.588077984910424*^9, 3.588078023526278*^9}, {
   3.588308990836561*^9, 3.588308991092474*^9}, {3.5883090619815903`*^9, 
   3.58830906242916*^9}, {3.58862144268609*^9, 3.5886214787144403`*^9}, 
   3.588658563118431*^9, {3.5886586833663187`*^9, 3.588658784078775*^9}, {
   3.588671132928261*^9, 3.5886711717763844`*^9}, {3.588760515449061*^9, 
   3.5887605245133343`*^9}, {3.588762837481988*^9, 3.588762851702242*^9}, {
   3.58876293398323*^9, 3.588762974082242*^9}, {3.591442577105384*^9, 
   3.5914425778576517`*^9}, {3.592204611403541*^9, 3.5922046122340307`*^9}}],

Cell[BoxData[
 RowBox[{"3.3637755568707344`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.21824289264920527`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.5880770684089403`*^9, 3.588077090421846*^9}, 
   3.588077142584961*^9, {3.588077219769476*^9, 3.588077238621087*^9}, {
   3.588077740517222*^9, 3.588077864461646*^9}, {3.588077985606494*^9, 
   3.588078024150888*^9}, 3.588156700060264*^9, 3.588308581224835*^9, 
   3.588308920354191*^9, 3.5883089915863857`*^9, 3.588309348766087*^9, 
   3.58862195694986*^9, {3.588658515797879*^9, 3.588658563356431*^9}, {
   3.588658688948123*^9, 3.588658784560926*^9}, 3.588668174911302*^9, {
   3.588671129192396*^9, 3.588671172282318*^9}, {3.588762823083847*^9, 
   3.588762847612893*^9}, {3.5887629350496607`*^9, 3.5887629745485*^9}, 
   3.588763492464287*^9, 3.59144257832246*^9, 3.5922045513138037`*^9, 
   3.5922047649648523`*^9}],

Cell[BoxData[
 RowBox[{"3.363775556870727`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.2182428926491935`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.5880770684089403`*^9, 3.588077090421846*^9}, 
   3.588077142584961*^9, {3.588077219769476*^9, 3.588077238621087*^9}, {
   3.588077740517222*^9, 3.588077864461646*^9}, {3.588077985606494*^9, 
   3.588078024150888*^9}, 3.588156700060264*^9, 3.588308581224835*^9, 
   3.588308920354191*^9, 3.5883089915863857`*^9, 3.588309348766087*^9, 
   3.58862195694986*^9, {3.588658515797879*^9, 3.588658563356431*^9}, {
   3.588658688948123*^9, 3.588658784560926*^9}, 3.588668174911302*^9, {
   3.588671129192396*^9, 3.588671172282318*^9}, {3.588762823083847*^9, 
   3.588762847612893*^9}, {3.5887629350496607`*^9, 3.5887629745485*^9}, 
   3.588763492464287*^9, 3.59144257832246*^9, 3.5922045513138037`*^9, 
   3.592204764997775*^9}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 3}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 5}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Triangle", " ", "coefficients"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5922051779614983`*^9, 3.592205184648888*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Three", "-", 
    RowBox[{"mass", " ", 
     RowBox[{"triangle", " ", "[", 
      RowBox[{"781", ",", "23", ",", "456"}], "]"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Tri3m", "[", 
     RowBox[{
     "1", ",", "3", ",", "6", ",", "1", ",", "2", ",", "5", ",", "p", ",", 
      "P"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", "\[Pi]"}], ")"}], 
       RowBox[{"d", "/", "2"}]], "%"}], "]"}], "//", 
    "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.5922065920566196`*^9, 3.592206605394763*^9}, {
  3.5922066414268827`*^9, 3.592206682765594*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.2582659708891749`"}], "-", 
  RowBox[{"0.25180280071498734`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.592206683360236*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Three", "-", 
    RowBox[{"mass", " ", 
     RowBox[{"triangle", " ", "[", 
      RowBox[{"81", ",", "234", ",", "567"}], "]"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Tri3m", "[", 
     RowBox[{
     "1", ",", "4", ",", "7", ",", "1", ",", "2", ",", "5", ",", "p", ",", 
      "P"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", "\[Pi]"}], ")"}], 
       RowBox[{"d", "/", "2"}]], "%"}], "]"}], "//", 
    "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.592206715435018*^9, 3.592206731038476*^9}}],

Cell[BoxData[
 RowBox[{"50.71308710173908`", "\[VeryThinSpace]", "-", 
  RowBox[{"7.207105553225663`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.592206731709221*^9}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 3}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 5}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Box", " ", "coefficients"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.592205171497167*^9, 3.5922051716089478`*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Two", "-", "mass", "-", 
    RowBox[{"easy", " ", 
     RowBox[{"box", " ", "[", 
      RowBox[{"7812", ",", "3", ",", "45", ",", "6"}], "]"}]}]}], " ", "*)"}],
   "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"pshifted", "=", 
     RowBox[{"{", 
      RowBox[{
      "g7", ",", "g8", ",", "g1", ",", "g2", ",", "g3", ",", "g4", ",", "g5", 
       ",", "g6"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Pshifted", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"P", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"Cyc", "[", 
           RowBox[{
            RowBox[{"i", "-", "2"}], ",", "8"}], "]"}], ",", 
          RowBox[{"Cyc", "[", 
           RowBox[{
            RowBox[{"j", "-", "2"}], ",", "8"}], "]"}]}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"QcutRule", "=", 
     RowBox[{"ReplaceLoopSpinors", "[", 
      RowBox[{"4", ",", "pshifted", ",", "Pshifted"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"BoxAdjacent", "[", 
      RowBox[{
      "4", ",", "3", ",", "7", ",", "pshifted", ",", "Pshifted", ",", "l1", 
       ",", "l2"}], "]"}], "//.", "QcutRule"}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", "\[Pi]"}], ")"}], 
       RowBox[{"d", "/", "2"}]], "%"}], "]"}], "//", 
    "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.592205227978096*^9, 3.5922052988852882`*^9}, {
  3.592205431733035*^9, 3.592205432188998*^9}}],

Cell[BoxData[
 RowBox[{"0.26760992733473593`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.6553506354334705`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.592205300846933*^9, 3.592205433304229*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"One", "-", 
    RowBox[{"mass", " ", 
     RowBox[{"box", " ", "[", 
      RowBox[{"78123", ",", "4", ",", "5", ",", "6"}], "]"}]}]}], " ", "*)"}],
   "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"pshifted", "=", 
     RowBox[{"{", 
      RowBox[{
      "g7", ",", "g8", ",", "g1", ",", "g2", ",", "g3", ",", "g4", ",", "g5", 
       ",", "g6"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Pshifted", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"P", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"Cyc", "[", 
           RowBox[{
            RowBox[{"i", "-", "2"}], ",", "8"}], "]"}], ",", 
          RowBox[{"Cyc", "[", 
           RowBox[{
            RowBox[{"j", "-", "2"}], ",", "8"}], "]"}]}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"QcutRule", "=", 
     RowBox[{"ReplaceLoopSpinors", "[", 
      RowBox[{"5", ",", "pshifted", ",", "Pshifted"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"BoxAdjacent", "[", 
      RowBox[{
      "5", ",", "3", ",", "7", ",", "pshifted", ",", "Pshifted", ",", "l1", 
       ",", "l2"}], "]"}], "//.", "QcutRule"}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", "\[Pi]"}], ")"}], 
       RowBox[{"d", "/", "2"}]], "%"}], "]"}], "//", 
    "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.592205425372086*^9, 3.5922054597425747`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.07609765508218222`"}], "-", 
  RowBox[{"0.16099152945780779`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.592205460527404*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Three", "-", 
    RowBox[{"mass", " ", 
     RowBox[{"box", " ", "[", 
      RowBox[{"81", ",", "234", ",", "56", ",", "7"}], "]"}]}]}], " ", "*)"}],
   "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Box3m", "[", 
     RowBox[{
     "1", ",", "4", ",", "6", ",", "1", ",", "2", ",", "5", ",", "p", ",", 
      "P"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", "\[Pi]"}], ")"}], 
       RowBox[{"d", "/", "2"}]], "%"}], "]"}], "//", 
    "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.592206101056573*^9, 3.592206119298238*^9}, {
  3.592206399073524*^9, 3.592206427261198*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.644392124113764`"}], "+", 
  RowBox[{"0.033628748970447875`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.5922064251488028`*^9, 3.592206427607171*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Two", "-", "mass", "-", 
    RowBox[{"hard", " ", 
     RowBox[{"box", " ", "[", 
      RowBox[{"781", ",", "234", ",", "5", ",", "6"}], "]"}]}]}], " ", "*)"}],
   "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Box2mh", "[", 
     RowBox[{"1", ",", "1", ",", "2", ",", "5", ",", "p", ",", "P"}], "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", "\[Pi]"}], ")"}], 
       RowBox[{"d", "/", "2"}]], "%"}], "]"}], "//", 
    "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.592206077229504*^9, 3.592206079880254*^9}, {
  3.592206117576756*^9, 3.592206117753963*^9}, {3.592206191465139*^9, 
  3.592206200920347*^9}, {3.592206277595694*^9, 3.5922062872437277`*^9}}],

Cell[BoxData[
 RowBox[{"0.2594239807614495`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.07464839480169075`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.592206284809293*^9, 3.592206287577146*^9}}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 3}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 5}]
},
WindowSize->{1317, 744},
WindowMargins->{{-7, Automatic}, {Automatic, 0}},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
ShowSelection->True,
Magnification:>FEPrivate`If[
  FEPrivate`Equal[FEPrivate`$VersionNumber, 6.], 1.25, 1.25 Inherited],
FrontEndVersion->"9.0 for Linux x86 (64-bit) (February 7, 2013)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 704, 18, 89, "Input"],
Cell[1264, 40, 744, 18, 64, "Input"],
Cell[2011, 60, 514, 13, 38, "Input"],
Cell[2528, 75, 244, 5, 38, "Input"],
Cell[2775, 82, 503, 9, 38, "Input"],
Cell[3281, 93, 1206, 24, 89, "Input"],
Cell[4490, 119, 5971, 145, 539, "Input"],
Cell[10464, 266, 271, 9, 15, "Text"],
Cell[10738, 277, 165, 3, 47, "Input"],
Cell[10906, 282, 273, 9, 7, "Text"],
Cell[11182, 293, 15083, 415, 851, "Input"],
Cell[26268, 710, 271, 9, 15, "Text"],
Cell[26542, 721, 166, 3, 47, "Input"],
Cell[26711, 726, 273, 9, 7, "Text"],
Cell[26987, 737, 257, 6, 51, "Input"],
Cell[CellGroupData[{
Cell[27269, 747, 998, 26, 86, "Input"],
Cell[28270, 775, 549, 9, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28856, 789, 963, 25, 86, "Input"],
Cell[29822, 816, 543, 10, 47, "Output"]
}, Open  ]],
Cell[30380, 829, 273, 9, 7, "Text"],
Cell[30656, 840, 281, 8, 47, "Input"],
Cell[CellGroupData[{
Cell[30962, 852, 1443, 41, 117, "Input"],
Cell[32408, 895, 255, 4, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32700, 904, 1352, 40, 117, "Input"],
Cell[34055, 946, 401, 6, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34493, 957, 1388, 40, 117, "Input"],
Cell[35884, 999, 474, 8, 47, "Output"]
}, Open  ]],
Cell[36373, 1010, 271, 9, 12, "Text"],
Cell[36647, 1021, 263, 5, 47, "Input"],
Cell[36913, 1028, 273, 9, 7, "Text"],
Cell[37189, 1039, 4679, 135, 336, "Input"],
Cell[CellGroupData[{
Cell[41893, 1178, 1683, 48, 148, "Input"],
Cell[43579, 1228, 423, 7, 47, "Output"]
}, Open  ]],
Cell[44017, 1238, 273, 9, 7, "Text"],
Cell[44293, 1249, 4711, 135, 336, "Input"],
Cell[CellGroupData[{
Cell[49029, 1388, 1368, 42, 148, "Input"],
Cell[50400, 1432, 204, 3, 47, "Output"]
}, Open  ]],
Cell[50619, 1438, 271, 9, 12, "Text"],
Cell[50893, 1449, 215, 5, 47, "Input"],
Cell[51111, 1456, 273, 9, 7, "Text"],
Cell[51387, 1467, 8938, 260, 623, "Input"],
Cell[CellGroupData[{
Cell[60350, 1731, 1641, 49, 148, "Input"],
Cell[61994, 1782, 258, 5, 47, "Output"]
}, Open  ]],
Cell[62267, 1790, 273, 9, 7, "Text"],
Cell[62543, 1801, 4676, 135, 336, "Input"],
Cell[CellGroupData[{
Cell[67244, 1940, 1538, 45, 148, "Input"],
Cell[68785, 1987, 236, 5, 47, "Output"]
}, Open  ]],
Cell[69036, 1995, 273, 9, 7, "Text"],
Cell[69312, 2006, 4516, 133, 336, "Input"],
Cell[CellGroupData[{
Cell[73853, 2143, 1642, 46, 148, "Input"],
Cell[75498, 2191, 209, 3, 47, "Output"]
}, Open  ]],
Cell[75722, 2197, 273, 9, 7, "Text"],
Cell[75998, 2208, 8740, 257, 623, "Input"],
Cell[CellGroupData[{
Cell[84763, 2469, 1762, 51, 148, "Input"],
Cell[86528, 2522, 235, 4, 47, "Output"]
}, Open  ]],
Cell[86778, 2529, 271, 9, 12, "Text"],
Cell[87052, 2540, 289, 6, 47, "Input"],
Cell[87344, 2548, 317, 10, 7, "Text"],
Cell[87664, 2560, 17147, 505, 1198, "Input"],
Cell[CellGroupData[{
Cell[104836, 3069, 1971, 56, 180, "Input"],
Cell[106810, 3127, 236, 4, 47, "Output"]
}, Open  ]],
Cell[107061, 3134, 273, 9, 7, "Text"],
Cell[107337, 3145, 4514, 133, 336, "Input"],
Cell[CellGroupData[{
Cell[111876, 3282, 1639, 46, 148, "Input"],
Cell[113518, 3330, 237, 4, 47, "Output"]
}, Open  ]],
Cell[113770, 3337, 273, 9, 7, "Text"],
Cell[114046, 3348, 4537, 133, 336, "Input"],
Cell[CellGroupData[{
Cell[118608, 3485, 1692, 47, 148, "Input"],
Cell[120303, 3534, 232, 5, 47, "Output"]
}, Open  ]],
Cell[120550, 3542, 273, 9, 7, "Text"],
Cell[120826, 3553, 8741, 257, 623, "Input"],
Cell[CellGroupData[{
Cell[129592, 3814, 1795, 51, 148, "Input"],
Cell[131390, 3867, 226, 5, 47, "Output"]
}, Open  ]],
Cell[131631, 3875, 271, 9, 12, "Text"],
Cell[131905, 3886, 295, 8, 47, "Input"],
Cell[132203, 3896, 273, 9, 7, "Text"],
Cell[CellGroupData[{
Cell[132501, 3909, 1190, 17, 80, "Input"],
Cell[133694, 3928, 886, 13, 47, "Output"],
Cell[134583, 3943, 882, 13, 47, "Output"]
}, Open  ]],
Cell[135480, 3959, 271, 9, 15, "Text"],
Cell[135754, 3970, 170, 3, 47, "Input"],
Cell[135927, 3975, 273, 9, 7, "Text"],
Cell[CellGroupData[{
Cell[136225, 3988, 758, 23, 117, "Input"],
Cell[136986, 4013, 182, 4, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[137205, 4022, 705, 22, 117, "Input"],
Cell[137913, 4046, 181, 3, 47, "Output"]
}, Open  ]],
Cell[138109, 4052, 271, 9, 15, "Text"],
Cell[138383, 4063, 165, 3, 47, "Input"],
Cell[138551, 4068, 273, 9, 7, "Text"],
Cell[CellGroupData[{
Cell[138849, 4081, 1809, 54, 211, "Input"],
Cell[140661, 4137, 206, 3, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[140904, 4145, 1747, 53, 211, "Input"],
Cell[142654, 4200, 183, 4, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[142874, 4209, 758, 23, 117, "Input"],
Cell[143635, 4234, 208, 4, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[143880, 4243, 839, 23, 117, "Input"],
Cell[144722, 4268, 208, 3, 47, "Output"]
}, Open  ]],
Cell[144945, 4274, 271, 9, 15, "Text"]
}
]
*)

(* End of internal cache information *)


==> anc/N1chiralAll.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    698482,      17703]
NotebookOptionsPosition[    692634,      17558]
NotebookOutlinePosition[    692970,      17573]
CellTagsIndexPosition[    692927,      17570]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
    "Supplementary", " ", "file", " ", "for", " ", "publication", 
     "\[IndentingNewLine]", "All", " ", "one"}], "-", 
    RowBox[{
    "loop", " ", "NMHV", " ", "gluon", " ", "amplitudes", " ", "in", " ", 
     "N"}]}], "=", 
   RowBox[{
   "1", " ", "SYM", "\[IndentingNewLine]", " ", "by", " ", "Alexander", " ", 
    "Ochirov", " ", 
    RowBox[{"(", 
     RowBox[{"IPhT", ",", " ", 
      RowBox[{"CEA", " ", "Saclay"}]}], ")"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.592199649121294*^9, 3.5921997480041313`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"The", " ", "answer", " ", "is", " ", "for", " ", "N"}], "=", 
    RowBox[{
    "1", " ", "chiral", " ", "multiplet", " ", "in", " ", "the", " ", 
     "loop"}]}], ";", "\[IndentingNewLine]", "   ", 
   RowBox[{
    RowBox[{"to", " ", "get", " ", "pure", " ", "N"}], "=", 
    RowBox[{
     RowBox[{"1", " ", "SYM", " ", "multiply", " ", "by", " ", 
      RowBox[{"(", 
       RowBox[{"-", "3"}], ")"}], " ", "and", " ", "add", " ", "N"}], "=", 
     RowBox[{"4", " ", "SYM", " ", "boxes"}]}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.592562112237006*^9, 3.592562154196514*^9}}],

Cell[BoxData[
 RowBox[{"<<", "Spinors`"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Standard", " ", "auxiliary", " ", "functions"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"CyclicDenom", "[", "p_List", "]"}], ":=", 
     RowBox[{"Times", "@@", 
      RowBox[{"Spaa", "@@@", 
       RowBox[{"Partition", "[", 
        RowBox[{
         RowBox[{"Append", "[", 
          RowBox[{"p", ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", "2", ",", "1"}], 
        "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"DenomSpaa", "[", "p_List", "]"}], ":=", 
     RowBox[{"Times", "@@", 
      RowBox[{"Spaa", "@@@", 
       RowBox[{"Partition", "[", 
        RowBox[{"p", ",", "2", ",", "1"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"DenomSpbb", "[", "p_List", "]"}], ":=", 
     RowBox[{"Times", "@@", 
      RowBox[{"Spbb", "@@@", 
       RowBox[{"Partition", "[", 
        RowBox[{"p", ",", "2", ",", "1"}], "]"}]}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.587378111491747*^9, 3.587378129977888*^9}, 
   3.590727934815351*^9, {3.591420844482373*^9, 3.5914208459453897`*^9}, {
   3.591786207801981*^9, 3.5917862081166153`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Local", " ", "shorter", " ", "alias", " ", "for", " ", "cyclic", " ", 
    "momentum", " ", "label"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Cyc", "[", 
      RowBox[{"i_Integer", ",", "n_Integer"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Mod", "[", 
       RowBox[{
        RowBox[{"i", "-", "1"}], ",", "n"}], "]"}], "+", "1"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Cyc", "[", 
      RowBox[{"i_Integer", ",", "p_List"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Mod", "[", 
       RowBox[{
        RowBox[{"i", "-", "1"}], ",", 
        RowBox[{"Length", "[", "p", "]"}]}], "]"}], "+", "1"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.590381892557235*^9, 3.5903819669192133`*^9}, {
   3.5903820505036993`*^9, 3.59038207088627*^9}, {3.590382105121749*^9, 
   3.59038210644127*^9}, 3.590382183111979*^9, {3.590382226289109*^9, 
   3.5903822292016068`*^9}, {3.590382477915967*^9, 3.590382492068622*^9}, 
   3.5907279348157053`*^9}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 3}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 5}],

Cell[BoxData[
 RowBox[{"(*", " ", "BUBBLES", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.591945255487315*^9, 3.5919452708665524`*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Simple", " ", "bubbles"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.588076206113326*^9, 3.5880762121719923`*^9}, {
  3.588584545193297*^9, 3.588584545337104*^9}, {3.588584960859805*^9, 
  3.58858496096376*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{" ", 
     RowBox[{
      RowBox[{
       OverscriptBox["MHV", "_"], "-", 
       RowBox[{"MHV", "  ", 
        SuperscriptBox["C", "bub"], " ", "with"}]}], " ", "|", "q"}], "]"}], 
    " ", "=", " ", 
    RowBox[{
     SubscriptBox["P", 
      RowBox[{"1", "k"}]], "|", 
     RowBox[{"m", ">"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"BubSimplest", "[", 
     RowBox[{"k_Integer", ",", 
      RowBox[{"{", 
       RowBox[{"plus_", ",", "minus_"}], "}"}], ",", "p_List", ",", "K_"}], 
     "]"}], ":=", 
    RowBox[{
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "k"], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"4", "\[Pi]"}], ")"}], 
        FractionBox["d", "2"]], "\[ImaginaryI]"}]], 
     FractionBox[
      SuperscriptBox[
       RowBox[{"Spab", "[", 
        RowBox[{"minus", ",", "K", ",", "plus"}], "]"}], "2"], 
      RowBox[{
       RowBox[{"Spbb", "[", 
        RowBox[{
         RowBox[{"p", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"p", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "]"}], 
       RowBox[{"Spbb", "[", 
        RowBox[{
         RowBox[{"p", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"p", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}], "]"}], 
       RowBox[{"DenomSpaa", "[", 
        RowBox[{"p", "[", 
         RowBox[{"[", 
          RowBox[{"4", ";;"}], "]"}], "]"}], "]"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"Spbb", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}], "]"}]], 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"Spbb", "[", 
              RowBox[{
               RowBox[{"p", "[", 
                RowBox[{"[", "1", "]"}], "]"}], ",", "plus"}], "]"}], "2"], 
            RowBox[{"Spaa", "[", 
             RowBox[{"minus", ",", "K", ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", "minus"}], "]"}]}], 
           RowBox[{
            RowBox[{"Spab", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", "K", ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
            RowBox[{"Spab", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", 
                RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", "K", ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
            RowBox[{"Spab", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", 
                RowBox[{"-", "1"}], "]"}], "]"}], ",", "K", ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}]], "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"Spbb", "[", 
              RowBox[{
               RowBox[{"p", "[", 
                RowBox[{"[", "k", "]"}], "]"}], ",", "plus"}], "]"}], "2"], 
            RowBox[{"Spaa", "[", 
             RowBox[{"minus", ",", "K", ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", "k", "]"}], "]"}], ",", "minus"}], "]"}]}], 
           RowBox[{
            RowBox[{"Spab", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "k", "]"}], "]"}], ",", "K", ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], "]"}], 
            RowBox[{"Spab", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", 
                RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", "K", ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], "]"}], 
            RowBox[{"Spab", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", 
                RowBox[{"-", "1"}], "]"}], "]"}], ",", "K", ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}]]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{
          RowBox[{"MP2", "[", "K", "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}]}]], 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"Spab", "[", 
              RowBox[{
               RowBox[{"p", "[", 
                RowBox[{"[", 
                 RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", "K", ",", 
               "plus"}], "]"}], "2"], 
            RowBox[{"Spaa", "[", 
             RowBox[{"minus", ",", "K", ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", 
                RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", "minus"}], 
             "]"}]}], 
           RowBox[{
            RowBox[{"Spab", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", 
                RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", "K", ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
            RowBox[{"Spab", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", 
                RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", "K", ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], "]"}], 
            RowBox[{"Spab", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", 
                RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", "K", ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", 
                RowBox[{"k", "+", "1"}], "]"}], "]"}]}], "]"}]}]], "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"Spab", "[", 
              RowBox[{
               RowBox[{"p", "[", 
                RowBox[{"[", 
                 RowBox[{"-", "1"}], "]"}], "]"}], ",", "K", ",", "plus"}], 
              "]"}], "2"], 
            RowBox[{"Spaa", "[", 
             RowBox[{"minus", ",", "K", ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", 
                RowBox[{"-", "1"}], "]"}], "]"}], ",", "minus"}], "]"}]}], 
           RowBox[{
            RowBox[{"Spab", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", 
                RowBox[{"-", "1"}], "]"}], "]"}], ",", "K", ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
            RowBox[{"Spab", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", 
                RowBox[{"-", "1"}], "]"}], "]"}], ",", "K", ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], "]"}], 
            RowBox[{"Spab", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", 
                RowBox[{"-", "1"}], "]"}], "]"}], ",", "K", ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", 
                RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}]}]]}], ")"}]}]}], 
      ")"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.587374455382286*^9, 3.5873744716238117`*^9}, {
   3.587374564280504*^9, 3.587374583635062*^9}, {3.587374625348033*^9, 
   3.587374697286599*^9}, {3.587374924928173*^9, 3.5873751830215673`*^9}, {
   3.58737521344565*^9, 3.587375223669652*^9}, {3.587375257172206*^9, 
   3.587375260938312*^9}, {3.587375307780035*^9, 3.587375374968087*^9}, {
   3.587375425208074*^9, 3.587375426122959*^9}, {3.587375749869644*^9, 
   3.587375785653722*^9}, {3.587375857874063*^9, 3.587375858230315*^9}, {
   3.587375892080545*^9, 3.5873759122441998`*^9}, {3.58737656734664*^9, 
   3.5873765812025747`*^9}, {3.587376622091567*^9, 3.5873766553917837`*^9}, {
   3.587376709465341*^9, 3.587376739099394*^9}, {3.587377329590639*^9, 
   3.5873774663915*^9}, {3.5873775248067904`*^9, 3.587377539440243*^9}, {
   3.587377576184071*^9, 3.587377629313121*^9}, {3.5873777597469378`*^9, 
   3.5873777731157427`*^9}, 3.587377832834421*^9, {3.587377867791526*^9, 
   3.587377942249283*^9}, {3.587378092598255*^9, 3.587378093972509*^9}, {
   3.5873781408927107`*^9, 3.587378183250334*^9}, {3.587379801675427*^9, 
   3.5873798220953197`*^9}, {3.5873798553257523`*^9, 3.587379875009357*^9}, {
   3.587379946163755*^9, 3.587379976977005*^9}, {3.587380018638941*^9, 
   3.587380036711071*^9}, {3.587380423265563*^9, 3.587380426365518*^9}, 
   3.5874079657510843`*^9, {3.587747588267619*^9, 3.587747588473556*^9}, 
   3.58858485289847*^9, 3.5885849303517303`*^9, {3.588585026825001*^9, 
   3.5885850354517527`*^9}, {3.591420905792582*^9, 3.591420912193071*^9}, {
   3.5914209474500313`*^9, 3.5914209970729513`*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{" ", 
     RowBox[{
      RowBox[{
       RowBox[{"Adjacent", " ", "minus"}], "-", 
       RowBox[{"gluons", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"k", "-", "1"}], ")"}], "-"], " ", "and", " ", 
        SuperscriptBox["k", "-"]}]}], ",", " ", 
      RowBox[{
       RowBox[{
        SuperscriptBox["C", "bub"], " ", "with"}], " ", "|", "q"}]}], "]"}], 
    " ", "=", " ", 
    RowBox[{
     SubscriptBox["P", 
      RowBox[{"1", "k"}]], "|", 
     RowBox[{"m", ">"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"BubSimple", "[", 
     RowBox[{"k_Integer", ",", "m_Integer", ",", "p_List", ",", "P_List"}], 
     "]"}], ":=", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"4", "\[Pi]"}], ")"}], 
        FractionBox["d", "2"]], "\[ImaginaryI]"}]], 
     FractionBox["1", 
      RowBox[{
       RowBox[{"DenomSpaa", "[", 
        RowBox[{"p", "[", 
         RowBox[{"[", 
          RowBox[{"1", ";;", 
           RowBox[{"k", "-", "1"}]}], "]"}], "]"}], "]"}], 
       RowBox[{"DenomSpaa", "[", 
        RowBox[{"p", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"k", "+", "1"}], ";;"}], "]"}], "]"}], "]"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"Spaa", "[", 
              RowBox[{
               RowBox[{"p", "[", 
                RowBox[{"[", "m", "]"}], "]"}], ",", 
               RowBox[{"P", "[", 
                RowBox[{"[", 
                 RowBox[{"t", ",", "k"}], "]"}], "]"}], ",", 
               RowBox[{"P", "[", 
                RowBox[{"[", 
                 RowBox[{"t", ",", 
                  RowBox[{"k", "-", "1"}]}], "]"}], "]"}], ",", 
               RowBox[{"p", "[", 
                RowBox[{"[", 
                 RowBox[{"k", "-", "1"}], "]"}], "]"}]}], "]"}], "2"], 
            RowBox[{"Spaa", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", 
                RowBox[{"t", "-", "1"}], "]"}], "]"}], ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", "t", "]"}], "]"}]}], "]"}]}], 
           RowBox[{
            RowBox[{"MP2", "[", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"t", ",", "k"}], "]"}], "]"}], "]"}], 
            RowBox[{"MP2", "[", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"t", ",", 
                RowBox[{"k", "-", "1"}]}], "]"}], "]"}], "]"}], 
            RowBox[{"Spab", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", 
                RowBox[{"t", "-", "1"}], "]"}], "]"}], ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"t", ",", "k"}], "]"}], "]"}], ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], "]"}], 
            RowBox[{"Spab", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "t", "]"}], "]"}], ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"t", ",", "k"}], "]"}], "]"}], ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}]], 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"Spaa", "[", 
               RowBox[{
                RowBox[{"p", "[", 
                 RowBox[{"[", "m", "]"}], "]"}], ",", 
                RowBox[{"P", "[", 
                 RowBox[{"[", 
                  RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
                RowBox[{"p", "[", 
                 RowBox[{"[", 
                  RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
                RowBox[{"p", "[", 
                 RowBox[{"[", "m", "]"}], "]"}]}], "]"}], 
              RowBox[{"Spaa", "[", 
               RowBox[{
                RowBox[{"p", "[", 
                 RowBox[{"[", 
                  RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
                RowBox[{"P", "[", 
                 RowBox[{"[", 
                  RowBox[{"t", ",", "k"}], "]"}], "]"}], ",", 
                RowBox[{"P", "[", 
                 RowBox[{"[", 
                  RowBox[{"t", ",", 
                   RowBox[{"k", "-", "1"}]}], "]"}], "]"}], ",", 
                RowBox[{"p", "[", 
                 RowBox[{"[", 
                  RowBox[{"k", "-", "1"}], "]"}], "]"}]}], "]"}]}], 
             RowBox[{
              RowBox[{"Spaa", "[", 
               RowBox[{
                RowBox[{"p", "[", 
                 RowBox[{"[", 
                  RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
                RowBox[{"p", "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
              RowBox[{"Spaa", "[", 
               RowBox[{
                RowBox[{"p", "[", 
                 RowBox[{"[", 
                  RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
                RowBox[{"p", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}], 
              RowBox[{"Spab", "[", 
               RowBox[{
                RowBox[{"p", "[", 
                 RowBox[{"[", 
                  RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
                RowBox[{"P", "[", 
                 RowBox[{"[", 
                  RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
                RowBox[{"p", "[", 
                 RowBox[{"[", 
                  RowBox[{"k", "+", "1"}], "]"}], "]"}]}], "]"}]}]], "+", 
            FractionBox[
             RowBox[{
              RowBox[{"Spaa", "[", 
               RowBox[{
                RowBox[{"p", "[", 
                 RowBox[{"[", "m", "]"}], "]"}], ",", 
                RowBox[{"P", "[", 
                 RowBox[{"[", 
                  RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
                RowBox[{"p", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", 
                RowBox[{"p", "[", 
                 RowBox[{"[", "m", "]"}], "]"}]}], "]"}], " ", 
              RowBox[{"Spaa", "[", 
               RowBox[{
                RowBox[{"p", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", 
                RowBox[{"P", "[", 
                 RowBox[{"[", 
                  RowBox[{"t", ",", "k"}], "]"}], "]"}], ",", 
                RowBox[{"P", "[", 
                 RowBox[{"[", 
                  RowBox[{"t", ",", 
                   RowBox[{"k", "-", "1"}]}], "]"}], "]"}], ",", 
                RowBox[{"p", "[", 
                 RowBox[{"[", 
                  RowBox[{"k", "-", "1"}], "]"}], "]"}]}], "]"}]}], 
             RowBox[{
              RowBox[{"Spaa", "[", 
               RowBox[{
                RowBox[{"p", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", 
                RowBox[{"p", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}], 
              RowBox[{"Spaa", "[", 
               RowBox[{
                RowBox[{"p", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", 
                RowBox[{"p", "[", 
                 RowBox[{"[", 
                  RowBox[{"k", "+", "1"}], "]"}], "]"}]}], "]"}], 
              RowBox[{"Spab", "[", 
               RowBox[{
                RowBox[{"p", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", 
                RowBox[{"P", "[", 
                 RowBox[{"[", 
                  RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
                RowBox[{"p", "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}]], "+", 
            FractionBox[
             RowBox[{
              RowBox[{"Spaa", "[", 
               RowBox[{
                RowBox[{"p", "[", 
                 RowBox[{"[", "m", "]"}], "]"}], ",", 
                RowBox[{"P", "[", 
                 RowBox[{"[", 
                  RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
                RowBox[{"p", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "1"}], "]"}], "]"}], ",", 
                RowBox[{"p", "[", 
                 RowBox[{"[", "m", "]"}], "]"}]}], "]"}], 
              RowBox[{"Spaa", "[", 
               RowBox[{
                RowBox[{"p", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "1"}], "]"}], "]"}], ",", 
                RowBox[{"P", "[", 
                 RowBox[{"[", 
                  RowBox[{"t", ",", "k"}], "]"}], "]"}], ",", 
                RowBox[{"P", "[", 
                 RowBox[{"[", 
                  RowBox[{"t", ",", 
                   RowBox[{"k", "-", "1"}]}], "]"}], "]"}], ",", 
                RowBox[{"p", "[", 
                 RowBox[{"[", 
                  RowBox[{"k", "-", "1"}], "]"}], "]"}]}], "]"}]}], 
             RowBox[{
              RowBox[{"Spaa", "[", 
               RowBox[{
                RowBox[{"p", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "1"}], "]"}], "]"}], ",", 
                RowBox[{"p", "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
              RowBox[{"Spaa", "[", 
               RowBox[{
                RowBox[{"p", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "1"}], "]"}], "]"}], ",", 
                RowBox[{"p", "[", 
                 RowBox[{"[", 
                  RowBox[{"k", "+", "1"}], "]"}], "]"}]}], "]"}], 
              RowBox[{"Spab", "[", 
               RowBox[{
                RowBox[{"p", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "1"}], "]"}], "]"}], ",", 
                RowBox[{"P", "[", 
                 RowBox[{"[", 
                  RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
                RowBox[{"p", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}]}]]}], ")"}]}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"t", ",", "2", ",", 
           RowBox[{"k", "-", "2"}]}], "}"}]}], "]"}], "+", 
       RowBox[{
        FractionBox[
         SuperscriptBox[
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", "m", "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", 
               RowBox[{"k", "-", "1"}]}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"k", "-", "1"}], "]"}], "]"}]}], "]"}], "2"], 
         RowBox[{
          RowBox[{"MP2", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "k"}], "]"}], "]"}], "]"}], 
          RowBox[{"MP2", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", 
              RowBox[{"k", "-", "1"}]}], "]"}], "]"}], "]"}], 
          RowBox[{"Spab", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}]], 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"Spaa", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "m", "]"}], "]"}], ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", 
                RowBox[{"-", "1"}], "]"}], "]"}], ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", "m", "]"}], "]"}]}], "]"}], 
            RowBox[{"Spaa", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", 
                RowBox[{"-", "1"}], "]"}], "]"}], ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", 
                 RowBox[{"k", "-", "1"}]}], "]"}], "]"}], ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", 
                RowBox[{"k", "-", "1"}], "]"}], "]"}]}], "]"}]}], 
           RowBox[{
            RowBox[{"Spaa", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", 
                RowBox[{"-", "1"}], "]"}], "]"}], ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", 
                RowBox[{"k", "+", "1"}], "]"}], "]"}]}], "]"}], 
            RowBox[{"Spab", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", 
                RowBox[{"-", "1"}], "]"}], "]"}], ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], "]"}], 
            RowBox[{"Spab", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", 
                RowBox[{"-", "1"}], "]"}], "]"}], ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", 
                RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}]}]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"Spaa", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "m", "]"}], "]"}], ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", 
                RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", "m", "]"}], "]"}]}], "]"}], 
            RowBox[{"Spaa", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", 
                RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", 
                 RowBox[{"k", "-", "1"}]}], "]"}], "]"}], ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", 
                RowBox[{"k", "-", "1"}], "]"}], "]"}]}], "]"}]}], 
           RowBox[{
            RowBox[{"Spaa", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", 
                RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", 
                RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}], 
            RowBox[{"Spab", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", 
                RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], "]"}], 
            RowBox[{"Spab", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", 
                RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", 
                RowBox[{"k", "+", "1"}], "]"}], "]"}]}], "]"}]}]], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"MP2", "[", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "k"}], "]"}], "]"}], "]"}], 
             RowBox[{"Spaa", "[", 
              RowBox[{
               RowBox[{"p", "[", 
                RowBox[{"[", "m", "]"}], "]"}], ",", 
               RowBox[{"P", "[", 
                RowBox[{"[", 
                 RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
               RowBox[{"p", "[", 
                RowBox[{"[", "k", "]"}], "]"}], ",", 
               RowBox[{"p", "[", 
                RowBox[{"[", "m", "]"}], "]"}]}], "]"}], 
             RowBox[{"Spab", "[", 
              RowBox[{
               RowBox[{"p", "[", 
                RowBox[{"[", 
                 RowBox[{"k", "-", "1"}], "]"}], "]"}], ",", 
               RowBox[{"P", "[", 
                RowBox[{"[", 
                 RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
               RowBox[{"p", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Spab", "[", 
              RowBox[{
               RowBox[{"p", "[", 
                RowBox[{"[", 
                 RowBox[{"-", "1"}], "]"}], "]"}], ",", 
               RowBox[{"P", "[", 
                RowBox[{"[", 
                 RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
               RowBox[{"p", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], "]"}], 
             RowBox[{"Spab", "[", 
              RowBox[{
               RowBox[{"p", "[", 
                RowBox[{"[", 
                 RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
               RowBox[{"P", "[", 
                RowBox[{"[", 
                 RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
               RowBox[{"p", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], "]"}], 
             RowBox[{"Spab", "[", 
              RowBox[{
               RowBox[{"p", "[", 
                RowBox[{"[", "k", "]"}], "]"}], ",", 
               RowBox[{"P", "[", 
                RowBox[{"[", 
                 RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
               RowBox[{"p", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.591420920262031*^9, 3.591420952346422*^9}, {
  3.5914210027908773`*^9, 3.5914210291607237`*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 2}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 4}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"BubStandard", "[", 
    RowBox[{
    "k_Integer", ",", "m1_Integer", ",", "m2_Integer", ",", "m3_Integer", ",",
      "p_List", ",", "P_List", ",", "Ptri_List", ",", "q_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"BubPolesStandardA", "[", 
         RowBox[{
         "k", ",", "m1", ",", "m2", ",", "m3", ",", "s", ",", "t", ",", "p", 
          ",", "P", ",", "q"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", 
          RowBox[{"Max", "[", 
           RowBox[{
            RowBox[{"s", "+", "2"}], ",", 
            RowBox[{"m2", "+", "1"}]}], "]"}], ",", "k"}], "}"}]}], "]"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", 
        RowBox[{"m1", "+", "2"}], ",", "m2"}], "}"}]}], "]"}], "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"BubPolesLastA", "[", 
       RowBox[{
       "k", ",", "m1", ",", "m2", ",", "m3", ",", "s", ",", "p", ",", "P", 
        ",", "q"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", 
        RowBox[{"m1", "+", "2"}], ",", 
        RowBox[{"Min", "[", 
         RowBox[{"m2", ",", 
          RowBox[{"k", "-", "1"}]}], "]"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"BubPolesStandardB", "[", 
         RowBox[{
         "k", ",", "m1", ",", "m2", ",", "m3", ",", "s", ",", "t", ",", "p", 
          ",", "P", ",", "q"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", 
          RowBox[{"s", "+", "2"}], ",", "k"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", 
        RowBox[{"m2", "+", "1"}], ",", 
        RowBox[{"k", "-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"BubPolesLastB", "[", 
       RowBox[{
       "k", ",", "m1", ",", "m2", ",", "m3", ",", "s", ",", "p", ",", "P", 
        ",", "q"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", 
        RowBox[{"m2", "+", "1"}], ",", 
        RowBox[{"k", "-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"BubPolesStandardE", "[", 
         RowBox[{
         "k", ",", "m1", ",", "m2", ",", "m3", ",", "s", ",", "t", ",", "p", 
          ",", "P", ",", "q"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "2", ",", 
          RowBox[{"m1", "-", "1"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", 
        RowBox[{"m1", "+", "2"}], ",", "m2"}], "}"}]}], "]"}], "+", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"m1", "\[NotEqual]", "1"}], ",", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"BubPolesFirstE", "[", 
         RowBox[{
         "k", ",", "m1", ",", "m2", ",", "m3", ",", "s", ",", "p", ",", "P", 
          ",", "q"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"s", ",", 
          RowBox[{"m1", "+", "2"}], ",", "m2"}], "}"}]}], "]"}], ",", "0"}], 
     "]"}], "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"BubPolesStandardF", "[", 
         RowBox[{
         "k", ",", "m1", ",", "m2", ",", "m3", ",", "s", ",", "t", ",", "p", 
          ",", "P", ",", "q"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "2", ",", 
          RowBox[{"m1", "-", "1"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", 
        RowBox[{"m2", "+", "1"}], ",", "k"}], "}"}]}], "]"}], "+", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"m1", "\[NotEqual]", "1"}], ",", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"BubPolesFirstF", "[", 
         RowBox[{
         "k", ",", "m1", ",", "m2", ",", "m3", ",", "s", ",", "p", ",", "P", 
          ",", "q"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"s", ",", 
          RowBox[{"m2", "+", "1"}], ",", "k"}], "}"}]}], "]"}], ",", "0"}], 
     "]"}], "+", "\[IndentingNewLine]", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"BubPolesLastF", "[", 
       RowBox[{
       "k", ",", "m1", ",", "m2", ",", "m3", ",", "t", ",", "p", ",", "P", 
        ",", "q"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "2", ",", 
        RowBox[{"m1", "-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"m1", "\[NotEqual]", "1"}], ",", 
      RowBox[{"BubPolesFinalF", "[", 
       RowBox[{
       "k", ",", "m1", ",", "m2", ",", "m3", ",", "p", ",", "P", ",", "q"}], 
       "]"}], ",", "0"}], "]"}], "+", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"1", "<", "m1", "<", 
       RowBox[{"k", "-", "2"}]}], ",", 
      RowBox[{
       RowBox[{"BubPolesFirstC", "[", 
        RowBox[{"k", ",", "m1", ",", "m2", ",", "m3", ",", "p", ",", "P", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Ptri", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
           RowBox[{"Ptri", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "2"}], "]"}], "]"}], ",", 
           RowBox[{"Ptri", "[", 
            RowBox[{"[", 
             RowBox[{"2", ",", "1"}], "]"}], "]"}], ",", 
           RowBox[{"Ptri", "[", 
            RowBox[{"[", 
             RowBox[{"2", ",", "2"}], "]"}], "]"}]}], "}"}], ",", "q"}], 
        "]"}], "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"BubPolesStandardC", "[", 
          RowBox[{
          "k", ",", "m1", ",", "m2", ",", "m3", ",", "s", ",", "p", ",", "P", 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Ptri", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"s", "-", "m1"}], ",", "1"}], "]"}], "]"}], ",", 
             RowBox[{"Ptri", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"s", "-", "m1"}], ",", "2"}], "]"}], "]"}]}], "}"}], 
           ",", "q"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", 
           RowBox[{"m1", "+", "3"}], ",", 
           RowBox[{"Min", "[", 
            RowBox[{"m2", ",", 
             RowBox[{"k", "-", "1"}]}], "]"}]}], "}"}]}], "]"}], "+", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"m2", "\[Equal]", "k"}], ",", 
         RowBox[{"BubPolesStandardSimpleC", "[", 
          RowBox[{"k", ",", "m1", ",", "m3", ",", "p", ",", "P", ",", "q"}], 
          "]"}], ",", "0"}], "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"m1", "\[Equal]", "1"}], ",", 
         RowBox[{
          RowBox[{"BubPolesFirstSimple1C", "[", 
           RowBox[{"k", ",", "m2", ",", "m3", ",", "p", ",", "P", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Ptri", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
              RowBox[{"Ptri", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "}"}], ",", "q"}], 
           "]"}], "+", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"BubPolesStandardC", "[", 
             RowBox[{
             "k", ",", "m1", ",", "m2", ",", "m3", ",", "s", ",", "p", ",", 
              "P", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Ptri", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"s", "-", "m1", "-", "1"}], ",", "1"}], "]"}], 
                 "]"}], ",", 
                RowBox[{"Ptri", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"s", "-", "m1", "-", "1"}], ",", "2"}], "]"}], 
                 "]"}]}], "}"}], ",", "q"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"s", ",", 
              RowBox[{"m1", "+", "3"}], ",", 
              RowBox[{"Min", "[", 
               RowBox[{"m2", ",", 
                RowBox[{"k", "-", "1"}]}], "]"}]}], "}"}]}], "]"}], "+", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"m2", "\[Equal]", "k"}], ",", 
            RowBox[{"BubPolesStandardSimpleC", "[", 
             RowBox[{
             "k", ",", "m1", ",", "m3", ",", "p", ",", "P", ",", "q"}], "]"}],
             ",", "0"}], "]"}]}], ",", "0"}], "]"}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"m1", "\[Equal]", 
          RowBox[{"k", "-", "2"}], "\[Equal]", 
          RowBox[{"m2", "-", "2"}]}], ",", 
         RowBox[{"BubPolesFirstSimple2C", "[", 
          RowBox[{"k", ",", "m3", ",", "p", ",", "P", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Ptri", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
             RowBox[{"Ptri", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "}"}], ",", "q"}], 
          "]"}], ",", "0"}], "]"}]}]}], "]"}], "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"BubPolesStandardD", "[", 
       RowBox[{
       "k", ",", "m1", ",", "m2", ",", "m3", ",", "s", ",", "p", ",", "P", 
        ",", "q"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", 
        RowBox[{"m2", "+", "1"}], ",", "k"}], "}"}]}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.591424032179805*^9, 3.5914240537496653`*^9}, {
   3.591424114407111*^9, 3.591424278657683*^9}, {3.5914246733642273`*^9, 
   3.5914247324212313`*^9}, {3.591424865334608*^9, 3.591424882887895*^9}, {
   3.591424921338416*^9, 3.591424944505694*^9}, {3.5914251949245977`*^9, 
   3.59142523932024*^9}, {3.591425275295138*^9, 3.591425367547489*^9}, {
   3.591425400579905*^9, 3.591425568215939*^9}, {3.591425606698522*^9, 
   3.591425654729959*^9}, {3.591425880995605*^9, 3.5914259094783697`*^9}, {
   3.591425972927403*^9, 3.591426012975829*^9}, {3.591426081779654*^9, 
   3.5914261795524607`*^9}, {3.591426248917223*^9, 3.591426249602828*^9}, {
   3.5914262923202333`*^9, 3.591426294324526*^9}, 3.591432546516655*^9, {
   3.5914347859650373`*^9, 3.591434788311*^9}, {3.5914349022230473`*^9, 
   3.591434902343849*^9}, {3.591437053048979*^9, 3.591437062055298*^9}, {
   3.591440929420485*^9, 3.591440973615464*^9}, {3.5914410144390507`*^9, 
   3.591441029282563*^9}, {3.5914412797313633`*^9, 3.591441439982573*^9}, {
   3.591441493728541*^9, 3.5914415646431017`*^9}, {3.591441625729241*^9, 
   3.591441656478341*^9}, {3.591441729984681*^9, 3.591441730418949*^9}, {
   3.5914417832530413`*^9, 3.591441837621529*^9}, {3.5914418786779957`*^9, 
   3.591441994042742*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"BubAdjacent", "[", 
    RowBox[{
    "k_Integer", ",", "m1_Integer", ",", "m3_Integer", ",", "p_List", ",", 
     "P_List", ",", "Ptri_List", ",", "q_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"BubPolesStandardB", "[", 
         RowBox[{"k", ",", "m1", ",", 
          RowBox[{"m1", "+", "1"}], ",", "m3", ",", "s", ",", "t", ",", "p", 
          ",", "P", ",", "q"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", 
          RowBox[{"s", "+", "2"}], ",", "k"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", 
        RowBox[{"m1", "+", "2"}], ",", 
        RowBox[{"k", "-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"BubPolesLastB", "[", 
       RowBox[{"k", ",", "m1", ",", 
        RowBox[{"m1", "+", "1"}], ",", "m3", ",", "s", ",", "p", ",", "P", 
        ",", "q"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", 
        RowBox[{"m1", "+", "2"}], ",", 
        RowBox[{"k", "-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"BubPolesStandardF", "[", 
         RowBox[{"k", ",", "m1", ",", 
          RowBox[{"m1", "+", "1"}], ",", "m3", ",", "s", ",", "t", ",", "p", 
          ",", "P", ",", "q"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "2", ",", 
          RowBox[{"m1", "-", "1"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", 
        RowBox[{"m1", "+", "2"}], ",", "k"}], "}"}]}], "]"}], "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"BubPolesFirstF", "[", 
       RowBox[{"k", ",", "m1", ",", 
        RowBox[{"m1", "+", "1"}], ",", "m3", ",", "s", ",", "p", ",", "P", 
        ",", "q"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", 
        RowBox[{"m1", "+", "2"}], ",", "k"}], "}"}]}], "]"}], "+", 
    "\[IndentingNewLine]", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"BubPolesLastF", "[", 
       RowBox[{"k", ",", "m1", ",", 
        RowBox[{"m1", "+", "1"}], ",", "m3", ",", "t", ",", "p", ",", "P", 
        ",", "q"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "2", ",", 
        RowBox[{"m1", "-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"BubPolesFinalF", "[", 
     RowBox[{"k", ",", "m1", ",", 
      RowBox[{"m1", "+", "1"}], ",", "m3", ",", "p", ",", "P", ",", "q"}], 
     "]"}], "+", 
    RowBox[{"BubPolesAdjacentD", "[", 
     RowBox[{"k", ",", "m1", ",", "m3", ",", "p", ",", "P", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Ptri", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
        RowBox[{"Ptri", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "}"}], ",", "q"}], "]"}], 
    "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"BubPolesStandardD", "[", 
       RowBox[{"k", ",", "m1", ",", 
        RowBox[{"m1", "+", "1"}], ",", "m3", ",", "s", ",", "p", ",", "P", 
        ",", "q"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", 
        RowBox[{"m1", "+", "3"}], ",", "k"}], "}"}]}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.591426312833275*^9, 3.591426509227069*^9}, {
  3.591426980932373*^9, 3.591427055259615*^9}, {3.591427092808147*^9, 
  3.591427093011211*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 2}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 4}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"s", " ", "\[Element]", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["m", "1"], "+", "2"}], ",", "...", ",", 
       SubscriptBox["m", "2"]}], "}"}]}], ",", " ", 
    RowBox[{"t", " ", "\[Element]", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["m", "2"], "+", "1"}], ",", "...", ",", "k"}], "}"}]}]}],
    " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"BubPolesStandardA", "[", 
      RowBox[{
      "k_Integer", ",", "m1_Integer", ",", "m2_Integer", ",", "m3_Integer", 
       ",", "s_Integer", ",", "t_Integer", ",", "p_List", ",", "P_List", ",", 
       "q_"}], "]"}], ":=", 
     RowBox[{"BubPolesStandardAB", "[", 
      RowBox[{
      "k", ",", "m1", ",", "m2", ",", "m3", ",", "s", ",", "t", ",", "p", ",",
        "P", ",", 
       RowBox[{"P", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"m1", "+", "1"}], ",", 
          RowBox[{"Cyc", "[", 
           RowBox[{
            RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], ",", 
       "q"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"s", " ", "\[Element]", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["m", "2"], "+", "1"}], ",", "...", ",", 
        RowBox[{
         SubscriptBox["l", "2"], "-", "2"}]}], "}"}]}], ",", "  ", 
     RowBox[{"t", " ", "\[Element]", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["m", "2"], "+", "3"}], ",", "...", ",", "k"}], 
       "}"}]}]}], " ", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"BubPolesStandardB", "[", 
      RowBox[{
      "k_Integer", ",", "m1_Integer", ",", "m2_Integer", ",", "m3_Integer", 
       ",", "s_Integer", ",", "t_Integer", ",", "p_List", ",", "P_List", ",", 
       "q_"}], "]"}], ":=", 
     RowBox[{"BubPolesStandardAB", "[", 
      RowBox[{
      "k", ",", "m1", ",", "m2", ",", "m3", ",", "s", ",", "t", ",", "p", ",",
        "P", ",", 
       RowBox[{"-", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"s", ",", 
           RowBox[{"Cyc", "[", 
            RowBox[{
             RowBox[{"t", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}]}], 
       ",", "q"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"s", " ", "\[Element]", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["m", "1"], "+", "2"}], ",", "...", ",", 
        RowBox[{
         SubscriptBox["l", "2"], "-", "2"}]}], "}"}]}], ",", "  ", 
     RowBox[{"t", " ", "\[Element]", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["m", "2"], "+", "1"}], ",", "...", ",", "k"}], 
       "}"}]}]}], " ", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"BubPolesStandardAB", "[", 
      RowBox[{
      "k_Integer", ",", "m1_Integer", ",", "m2_Integer", ",", "m3_Integer", 
       ",", "s_Integer", ",", "t_Integer", ",", "p_List", ",", "P_List", ",", 
       "B_", ",", "q_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"MP2", "[", 
         RowBox[{"P", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "k"}], "]"}], "]"}], "]"}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"4", "\[Pi]"}], ")"}], 
          FractionBox["d", "2"]], "\[ImaginaryI]"}]], 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}], ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], "2"], 
        RowBox[{
         RowBox[{"DenomSpaa", "[", 
          RowBox[{"p", "[", 
           RowBox[{"[", 
            RowBox[{"1", ";;", "k"}], "]"}], "]"}], "]"}], 
         RowBox[{"DenomSpaa", "[", 
          RowBox[{"p", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"k", "+", "1"}], ";;"}], "]"}], "]"}], "]"}]}]], 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}], ",", "B", ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"s", ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"t", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "m2", "]"}], "]"}]}], "]"}], "4"], 
        RowBox[{"MP2", "[", 
         RowBox[{"P", "[", 
          RowBox[{"[", 
           RowBox[{"s", ",", 
            RowBox[{"Cyc", "[", 
             RowBox[{
              RowBox[{"t", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
         "]"}]], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"s", "-", "1"}], ",", "p"}], "]"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "s", "]"}], "]"}]}], "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"t", "-", "1"}], ",", "p"}], "]"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "t", "]"}], "]"}]}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", "m1", "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"m1", "+", "1"}], ",", 
               RowBox[{"Cyc", "[", 
                RowBox[{
                 RowBox[{"t", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
            ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"s", ",", 
               RowBox[{"Cyc", "[", 
                RowBox[{
                 RowBox[{"t", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
            ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"s", "-", "1"}], ",", "p"}], "]"}], "]"}], "]"}]}], 
           "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", "m1", "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"m1", "+", "1"}], ",", 
               RowBox[{"Cyc", "[", 
                RowBox[{
                 RowBox[{"t", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
            ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Cyc", "[", 
                RowBox[{
                 RowBox[{"s", "+", "1"}], ",", "p"}], "]"}], ",", 
               RowBox[{"Cyc", "[", 
                RowBox[{
                 RowBox[{"t", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
            ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "s", "]"}], "]"}]}], "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", "m1", "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"m1", "+", "1"}], ",", 
               RowBox[{"Cyc", "[", 
                RowBox[{
                 RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
            ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"s", ",", 
               RowBox[{"Cyc", "[", 
                RowBox[{
                 RowBox[{"t", "-", "2"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
            ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"t", "-", "1"}], ",", "p"}], "]"}], "]"}], "]"}]}], 
           "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", "m1", "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"m1", "+", "1"}], ",", 
               RowBox[{"Cyc", "[", 
                RowBox[{
                 RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
            ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"s", ",", 
               RowBox[{"Cyc", "[", 
                RowBox[{
                 RowBox[{"t", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
            ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "t", "]"}], "]"}]}], "]"}]}], ")"}]}], 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"FstandardAB", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", "k", ",", "m1", ",", "m3", 
            ",", "p", ",", "P", ",", "q"}], "]"}], 
          RowBox[{
           RowBox[{"Spaa", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"p", "[", 
              RowBox[{"[", "k", "]"}], "]"}]}], "]"}], 
           RowBox[{"Spaa", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"p", "[", 
              RowBox[{"[", 
               RowBox[{"k", "+", "1"}], "]"}], "]"}]}], "]"}], 
           RowBox[{"Spaa", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"p", "[", 
              RowBox[{"[", 
               RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}]}]], "+", 
         FractionBox[
          RowBox[{"FstandardAB", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", "k", ",", "m1", ",", "m3", 
            ",", "p", ",", "P", ",", "q"}], "]"}], 
          RowBox[{
           RowBox[{"Spaa", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "k", "]"}], "]"}], ",", 
             RowBox[{"p", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
           RowBox[{"Spaa", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "k", "]"}], "]"}], ",", 
             RowBox[{"p", "[", 
              RowBox[{"[", 
               RowBox[{"k", "+", "1"}], "]"}], "]"}]}], "]"}], 
           RowBox[{"Spaa", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "k", "]"}], "]"}], ",", 
             RowBox[{"p", "[", 
              RowBox[{"[", 
               RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}]}]], "+", 
         FractionBox[
          RowBox[{"FstandardAB", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", "k", ",", "m1", ",",
             "m3", ",", "p", ",", "P", ",", "q"}], "]"}], 
          RowBox[{
           RowBox[{"Spaa", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", 
               RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
             RowBox[{"p", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
           RowBox[{"Spaa", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", 
               RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
             RowBox[{"p", "[", 
              RowBox[{"[", "k", "]"}], "]"}]}], "]"}], 
           RowBox[{"Spaa", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", 
               RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
             RowBox[{"p", "[", 
              RowBox[{"[", 
               RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}]}]], "+", 
         FractionBox[
          RowBox[{"FstandardAB", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"-", "1"}], "]"}], "]"}], ",", "k", ",", "m1", ",", 
            "m3", ",", "p", ",", "P", ",", "q"}], "]"}], 
          RowBox[{
           RowBox[{"Spaa", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", 
               RowBox[{"-", "1"}], "]"}], "]"}], ",", 
             RowBox[{"p", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
           RowBox[{"Spaa", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", 
               RowBox[{"-", "1"}], "]"}], "]"}], ",", 
             RowBox[{"p", "[", 
              RowBox[{"[", "k", "]"}], "]"}]}], "]"}], 
           RowBox[{"Spaa", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", 
               RowBox[{"-", "1"}], "]"}], "]"}], ",", 
             RowBox[{"p", "[", 
              RowBox[{"[", 
               RowBox[{"k", "+", "1"}], "]"}], "]"}]}], "]"}]}]], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"Spab", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "m1", "]"}], "]"}], ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
            "2"], 
           SuperscriptBox[
            RowBox[{"Spab", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "m3", "]"}], "]"}], ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
            "2"]}], 
          RowBox[{
           RowBox[{"MP2", "[", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "k"}], "]"}], "]"}], "]"}], 
           RowBox[{"Spab", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
           RowBox[{"Spab", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "k", "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
           RowBox[{"Spab", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", 
               RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
           RowBox[{"Spab", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", 
               RowBox[{"-", "1"}], "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}]}]]}], 
        ")"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Spaa", "[", 
          RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", "0"}],
         ",", 
        RowBox[{
         RowBox[{"Spab", "[", 
          RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", "0"}],
         ",", 
        RowBox[{
         RowBox[{"Spbb", "[", 
          RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", 
         "0"}]}], "}"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.587374455382286*^9, 3.5873744716238117`*^9}, {
   3.587374564280504*^9, 3.587374583635062*^9}, {3.587374625348033*^9, 
   3.587374697286599*^9}, {3.587374924928173*^9, 3.5873751830215673`*^9}, {
   3.58737521344565*^9, 3.587375223669652*^9}, {3.587375257172206*^9, 
   3.587375260938312*^9}, {3.587375307780035*^9, 3.587375374968087*^9}, {
   3.587375425208074*^9, 3.587375426122959*^9}, {3.587375749869644*^9, 
   3.587375785653722*^9}, {3.587375857874063*^9, 3.587375858230315*^9}, {
   3.587375892080545*^9, 3.5873759122441998`*^9}, {3.58737656734664*^9, 
   3.5873765812025747`*^9}, {3.587376622091567*^9, 3.5873766553917837`*^9}, {
   3.587376709465341*^9, 3.587376739099394*^9}, {3.587377329590639*^9, 
   3.5873774663915*^9}, {3.5873775248067904`*^9, 3.587377539440243*^9}, {
   3.587377576184071*^9, 3.587377629313121*^9}, {3.5873777597469378`*^9, 
   3.5873777731157427`*^9}, 3.587377832834421*^9, {3.587377867791526*^9, 
   3.587377942249283*^9}, {3.587378092598255*^9, 3.587378093972509*^9}, {
   3.5873781408927107`*^9, 3.587378183250334*^9}, {3.587379801675427*^9, 
   3.5873798220953197`*^9}, {3.5873798553257523`*^9, 3.587379875009357*^9}, {
   3.587379946163755*^9, 3.587379976977005*^9}, {3.587380018638941*^9, 
   3.587380036711071*^9}, {3.587380423265563*^9, 3.587380426365518*^9}, 
   3.5874079657510843`*^9, {3.587747588267619*^9, 3.587747588473556*^9}, 
   3.588333982254105*^9, 3.5883345565532846`*^9, {3.588348312818738*^9, 
   3.5883483491210938`*^9}, {3.588348449774456*^9, 3.58834846897581*^9}, {
   3.588348503774747*^9, 3.5883485677738123`*^9}, {3.58834863635987*^9, 
   3.58834867816291*^9}, {3.5883487749022207`*^9, 3.588348787999042*^9}, {
   3.5883488854635468`*^9, 3.588349360936574*^9}, {3.5883501618898163`*^9, 
   3.588350174905395*^9}, {3.588350486429679*^9, 3.588350487825652*^9}, {
   3.588351070967494*^9, 3.5883510739504433`*^9}, {3.5883513139867268`*^9, 
   3.588351318914274*^9}, {3.588351475826668*^9, 3.5883514761004477`*^9}, {
   3.5883515338209953`*^9, 3.588351534308784*^9}, {3.588351846636631*^9, 
   3.588351846993293*^9}, {3.58835939162449*^9, 3.588359391907145*^9}, {
   3.5883598312169857`*^9, 3.58835992185441*^9}, {3.588359963265499*^9, 
   3.588360352454049*^9}, {3.5883603825245647`*^9, 3.588360388894895*^9}, {
   3.5883604785474253`*^9, 3.5883605074313173`*^9}, {3.588360545099167*^9, 
   3.588360572015847*^9}, {3.5883611649924088`*^9, 3.588361193966226*^9}, {
   3.5884289731361847`*^9, 3.588429005725164*^9}, {3.5884290373817797`*^9, 
   3.588429056893894*^9}, {3.588429120395463*^9, 3.588429146451323*^9}, {
   3.588440038409374*^9, 3.5884401382551622`*^9}, {3.588440187005775*^9, 
   3.588440214466209*^9}, {3.588440495775775*^9, 3.5884405623008432`*^9}, {
   3.588440692506896*^9, 3.588440751165175*^9}, 3.588449050829479*^9, 
   3.5884829468645782`*^9, {3.589558752186674*^9, 3.5895587752810802`*^9}, {
   3.589558815113978*^9, 3.5895589498970003`*^9}, {3.589558987873446*^9, 
   3.589559058638464*^9}, {3.589559116833042*^9, 3.58955913686607*^9}, {
   3.589559670614498*^9, 3.589559717152121*^9}, {3.589559747223352*^9, 
   3.589559823481173*^9}, {3.5895598700081997`*^9, 3.58955987361471*^9}, {
   3.589560192622772*^9, 3.5895602889255533`*^9}, {3.589560330869426*^9, 
   3.5895606792235947`*^9}, {3.589560714560038*^9, 3.5895607672728853`*^9}, {
   3.589560803171348*^9, 3.589561105046091*^9}, {3.5895611418312197`*^9, 
   3.5895611462856007`*^9}, 3.589561883959586*^9, 3.589561918868976*^9, {
   3.589562356960041*^9, 3.589562396256318*^9}, {3.5895624701171227`*^9, 
   3.589562470632636*^9}, {3.5895626465717297`*^9, 3.589562650782975*^9}, {
   3.589562798228919*^9, 3.589562807702667*^9}, 3.589562930402363*^9, {
   3.589563027103237*^9, 3.5895630763538647`*^9}, {3.589563122444146*^9, 
   3.5895631596086063`*^9}, {3.589564135406872*^9, 3.589564139241499*^9}, {
   3.589564368512167*^9, 3.589564391647792*^9}, {3.5895648456368837`*^9, 
   3.589564871066477*^9}, 3.58956504235352*^9, {3.5896040270039387`*^9, 
   3.589604120584044*^9}, {3.589604548428986*^9, 3.589604556629582*^9}, {
   3.5896047417624617`*^9, 3.589604756970118*^9}, {3.589604866139599*^9, 
   3.589604868669435*^9}, {3.5896049199376097`*^9, 3.5896049203726397`*^9}, {
   3.5896080066872473`*^9, 3.5896080392784433`*^9}, {3.589629681556573*^9, 
   3.589629863679892*^9}, {3.590163604156947*^9, 3.590163608244865*^9}, {
   3.590164198773056*^9, 3.5901642248310213`*^9}, {3.5901642841603327`*^9, 
   3.590164463155332*^9}, {3.590164570710555*^9, 3.590164606644683*^9}, {
   3.5901646415778503`*^9, 3.5901646745902777`*^9}, {3.590165638982345*^9, 
   3.5901656511802*^9}, {3.5901657353752193`*^9, 3.590165900940124*^9}, {
   3.5901661823277197`*^9, 3.590166268945464*^9}, {3.5901663049054947`*^9, 
   3.590166322893749*^9}, {3.590166397834988*^9, 3.5901664269439707`*^9}, {
   3.590166472216751*^9, 3.590166479723427*^9}, {3.5901665587674217`*^9, 
   3.590166609691782*^9}, {3.590166648107829*^9, 3.590166648292645*^9}, {
   3.5901667814951*^9, 3.590166821636662*^9}, {3.59016685188204*^9, 
   3.590167038146434*^9}, {3.59016709429813*^9, 3.5901671712119303`*^9}, {
   3.590167261162776*^9, 3.590167347186517*^9}, {3.5901714184979877`*^9, 
   3.5901714236395493`*^9}, {3.59017303389861*^9, 3.590173098793886*^9}, {
   3.5901732583369713`*^9, 3.590173271200037*^9}, {3.5902396336600018`*^9, 
   3.590239662719236*^9}, {3.590382150337132*^9, 3.590382152850499*^9}, {
   3.5903821831687*^9, 3.5903821848723927`*^9}, {3.590382607764161*^9, 
   3.590382673990158*^9}, 3.5904914108739634`*^9, {3.590727222949429*^9, 
   3.590727223094781*^9}, {3.5907274127802687`*^9, 3.590727412830184*^9}, 
   3.5907279348205023`*^9, {3.590938184868291*^9, 3.5909382223734217`*^9}, {
   3.590938265450252*^9, 3.590938365080977*^9}, {3.5909383965717077`*^9, 
   3.59093854288133*^9}, {3.5909394203390017`*^9, 3.590939501246138*^9}, {
   3.5909413389422693`*^9, 3.590941339724607*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FstandardAB", "[", 
    RowBox[{
    "l_", ",", "k_Integer", ",", "m1_Integer", ",", "m3_Integer", ",", 
     "p_List", ",", "P_List", ",", "q_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"Spaa", "[", 
       RowBox[{"l", ",", 
        RowBox[{"p", "[", 
         RowBox[{"[", "m1", "]"}], "]"}]}], "]"}], "2"], 
     SuperscriptBox[
      RowBox[{"Spaa", "[", 
       RowBox[{"l", ",", 
        RowBox[{"p", "[", 
         RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], "2"], 
     RowBox[{"Spbb", "[", 
      RowBox[{"l", ",", "q"}], "]"}]}], 
    RowBox[{
     RowBox[{"Spab", "[", 
      RowBox[{"l", ",", 
       RowBox[{"P", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "l"}], "]"}], 
     RowBox[{"Spab", "[", 
      RowBox[{"l", ",", 
       RowBox[{"P", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}]}]]}], 
  ";"}]], "Input"],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"s", " ", "\[Element]", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["m", "1"], "+", "2"}], ",", "...", ",", 
       SubscriptBox["m", "2"]}], "}"}]}], ",", "  ", 
    RowBox[{"t", " ", "=", " ", "l2"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"BubPolesLastA", "[", 
      RowBox[{
      "k_Integer", ",", "m1_Integer", ",", "m2_Integer", ",", "m3_Integer", 
       ",", "s_Integer", ",", "p_List", ",", "P_List", ",", "q_"}], "]"}], ":=", 
     RowBox[{"BubPolesLastAB", "[", 
      RowBox[{
      "k", ",", "m1", ",", "m2", ",", "m3", ",", "s", ",", "p", ",", "P", ",", 
       RowBox[{"P", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"m1", "+", "1"}], ",", 
          RowBox[{"Cyc", "[", 
           RowBox[{
            RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], ",", 
       "q"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"s", " ", "\[Element]", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["m", "2"], "+", "1"}], ",", "...", ",", 
        RowBox[{
         SubscriptBox["l", "2"], "-", "2"}]}], "}"}]}], ",", "  ", 
     RowBox[{"t", " ", "=", " ", "l2"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"BubPolesLastB", "[", 
      RowBox[{
      "k_Integer", ",", "m1_Integer", ",", "m2_Integer", ",", "m3_Integer", 
       ",", "s_Integer", ",", "p_List", ",", "P_List", ",", "q_"}], "]"}], ":=", 
     RowBox[{"BubPolesLastAB", "[", 
      RowBox[{
      "k", ",", "m1", ",", "m2", ",", "m3", ",", "s", ",", "p", ",", "P", ",", 
       RowBox[{"-", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"s", ",", "k"}], "]"}], "]"}]}], ",", "q"}], "]"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"s", " ", "\[Element]", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["m", "1"], "+", "2"}], ",", "...", ",", 
        RowBox[{
         SubscriptBox["l", "2"], "-", "2"}]}], "}"}]}], ",", "  ", 
     RowBox[{"t", " ", "=", " ", "l2"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"BubPolesLastAB", "[", 
      RowBox[{
      "k_Integer", ",", "m1_Integer", ",", "m2_Integer", ",", "m3_Integer", 
       ",", "s_Integer", ",", "p_List", ",", "P_List", ",", "B_", ",", "q_"}],
       "]"}], ":=", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"MP2", "[", 
         RowBox[{"P", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "k"}], "]"}], "]"}], "]"}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"4", "\[Pi]"}], ")"}], 
          FractionBox["d", "2"]], "\[ImaginaryI]"}]], 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}], ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], "2"], 
        RowBox[{
         RowBox[{"DenomSpaa", "[", 
          RowBox[{"p", "[", 
           RowBox[{"[", 
            RowBox[{"1", ";;", "k"}], "]"}], "]"}], "]"}], 
         RowBox[{"DenomSpaa", "[", 
          RowBox[{"p", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"k", "+", "1"}], ";;"}], "]"}], "]"}], "]"}]}]], 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}], ",", "B", ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"s", ",", "k"}], "]"}], "]"}], ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "m2", "]"}], "]"}]}], "]"}], "4"], 
        RowBox[{"MP2", "[", 
         RowBox[{"P", "[", 
          RowBox[{"[", 
           RowBox[{"s", ",", "k"}], "]"}], "]"}], "]"}]], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"Cyc", "[", 
              RowBox[{
               RowBox[{"s", "-", "1"}], ",", "p"}], "]"}], "]"}], "]"}], ",", 
           
           RowBox[{"p", "[", 
            RowBox[{"[", "s", "]"}], "]"}]}], "]"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", "m1", "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"m1", "+", "1"}], ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"s", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"s", "-", "1"}], ",", "p"}], "]"}], "]"}], "]"}]}], 
           "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", "m1", "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"m1", "+", "1"}], ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Cyc", "[", 
                RowBox[{
                 RowBox[{"s", "+", "1"}], ",", "p"}], "]"}], ",", "k"}], 
              "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "s", "]"}], "]"}]}], "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", "m1", "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"m1", "+", "1"}], ",", 
               RowBox[{"Cyc", "[", 
                RowBox[{
                 RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
            ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"s", ",", 
               RowBox[{"k", "-", "1"}]}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}], ")"}]}], 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"FlastAB", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", "k", ",", "m1", ",", "m3", 
            ",", "s", ",", "p", ",", "P", ",", "q"}], "]"}], 
          RowBox[{
           RowBox[{"Spaa", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"p", "[", 
              RowBox[{"[", 
               RowBox[{"k", "+", "1"}], "]"}], "]"}]}], "]"}], 
           RowBox[{"Spaa", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"p", "[", 
              RowBox[{"[", 
               RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}]}]], "+", 
         FractionBox[
          RowBox[{"FlastAB", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", "k", ",", "m1", ",",
             "m3", ",", "s", ",", "p", ",", "P", ",", "q"}], "]"}], 
          RowBox[{
           RowBox[{"Spaa", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", 
               RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
             RowBox[{"p", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
           RowBox[{"Spaa", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", 
               RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
             RowBox[{"p", "[", 
              RowBox[{"[", 
               RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}]}]], "+", 
         FractionBox[
          RowBox[{"FlastAB", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"-", "1"}], "]"}], "]"}], ",", "k", ",", "m1", ",", 
            "m3", ",", "s", ",", "p", ",", "P", ",", "q"}], "]"}], 
          RowBox[{
           RowBox[{"Spaa", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", 
               RowBox[{"-", "1"}], "]"}], "]"}], ",", 
             RowBox[{"p", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
           RowBox[{"Spaa", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", 
               RowBox[{"-", "1"}], "]"}], "]"}], ",", 
             RowBox[{"p", "[", 
              RowBox[{"[", 
               RowBox[{"k", "+", "1"}], "]"}], "]"}]}], "]"}]}]], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"Spab", "[", 
              RowBox[{
               RowBox[{"p", "[", 
                RowBox[{"[", "m1", "]"}], "]"}], ",", 
               RowBox[{"P", "[", 
                RowBox[{"[", 
                 RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
             "2"], 
            SuperscriptBox[
             RowBox[{"Spab", "[", 
              RowBox[{
               RowBox[{"p", "[", 
                RowBox[{"[", "m3", "]"}], "]"}], ",", 
               RowBox[{"P", "[", 
                RowBox[{"[", 
                 RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
             "2"]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"MP2", "[", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}], "]"}], 
            RowBox[{"Spab", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
            RowBox[{"Spab", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", 
                RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
            RowBox[{"Spab", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", 
                RowBox[{"-", "1"}], "]"}], "]"}], ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
            RowBox[{"Spab", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "m1", "]"}], "]"}], ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"m1", "+", "1"}], ",", 
                 RowBox[{"Cyc", "[", 
                  RowBox[{
                   RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}],
               ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"s", ",", "k"}], "]"}], "]"}], ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}]}], 
           ")"}]}]}], ")"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Spaa", "[", 
          RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", "0"}],
         ",", 
        RowBox[{
         RowBox[{"Spab", "[", 
          RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", "0"}],
         ",", 
        RowBox[{
         RowBox[{"Spbb", "[", 
          RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", 
         "0"}]}], "}"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.587374455382286*^9, 3.5873744716238117`*^9}, {
   3.587374564280504*^9, 3.587374583635062*^9}, {3.587374625348033*^9, 
   3.587374697286599*^9}, {3.587374924928173*^9, 3.5873751830215673`*^9}, {
   3.58737521344565*^9, 3.587375223669652*^9}, {3.587375257172206*^9, 
   3.587375260938312*^9}, {3.587375307780035*^9, 3.587375374968087*^9}, {
   3.587375425208074*^9, 3.587375426122959*^9}, {3.587375749869644*^9, 
   3.587375785653722*^9}, {3.587375857874063*^9, 3.587375858230315*^9}, {
   3.587375892080545*^9, 3.5873759122441998`*^9}, {3.58737656734664*^9, 
   3.5873765812025747`*^9}, {3.587376622091567*^9, 3.5873766553917837`*^9}, {
   3.587376709465341*^9, 3.587376739099394*^9}, {3.587377329590639*^9, 
   3.5873774663915*^9}, {3.5873775248067904`*^9, 3.587377539440243*^9}, {
   3.587377576184071*^9, 3.587377629313121*^9}, {3.5873777597469378`*^9, 
   3.5873777731157427`*^9}, 3.587377832834421*^9, {3.587377867791526*^9, 
   3.587377942249283*^9}, {3.587378092598255*^9, 3.587378093972509*^9}, {
   3.5873781408927107`*^9, 3.587378183250334*^9}, {3.587379801675427*^9, 
   3.5873798220953197`*^9}, {3.5873798553257523`*^9, 3.587379875009357*^9}, {
   3.587379946163755*^9, 3.587379976977005*^9}, {3.587380018638941*^9, 
   3.587380036711071*^9}, {3.587380423265563*^9, 3.587380426365518*^9}, 
   3.5874079657510843`*^9, {3.587747588267619*^9, 3.587747588473556*^9}, 
   3.588333982254105*^9, 3.5883345565532846`*^9, {3.588348312818738*^9, 
   3.5883483491210938`*^9}, {3.588348449774456*^9, 3.58834846897581*^9}, {
   3.588348503774747*^9, 3.5883485677738123`*^9}, {3.58834863635987*^9, 
   3.58834867816291*^9}, {3.5883487749022207`*^9, 3.588348787999042*^9}, {
   3.5883488854635468`*^9, 3.588349360936574*^9}, {3.5883501618898163`*^9, 
   3.588350174905395*^9}, {3.588350486429679*^9, 3.588350487825652*^9}, {
   3.588351070967494*^9, 3.5883510739504433`*^9}, {3.5883513139867268`*^9, 
   3.588351318914274*^9}, {3.588351475826668*^9, 3.5883514761004477`*^9}, {
   3.5883515338209953`*^9, 3.588351534308784*^9}, {3.588351846636631*^9, 
   3.588351846993293*^9}, {3.58835939162449*^9, 3.588359391907145*^9}, {
   3.5883598312169857`*^9, 3.58835992185441*^9}, {3.588359963265499*^9, 
   3.588360352454049*^9}, {3.5883603825245647`*^9, 3.588360388894895*^9}, {
   3.5883604785474253`*^9, 3.5883605074313173`*^9}, {3.588360545099167*^9, 
   3.588360572015847*^9}, {3.5883611649924088`*^9, 3.588361193966226*^9}, {
   3.5884289731361847`*^9, 3.588429005725164*^9}, {3.5884290373817797`*^9, 
   3.588429056893894*^9}, {3.588429120395463*^9, 3.588429146451323*^9}, {
   3.588440038409374*^9, 3.5884401382551622`*^9}, {3.588440187005775*^9, 
   3.588440214466209*^9}, {3.588440495775775*^9, 3.5884405623008432`*^9}, {
   3.588440692506896*^9, 3.588440751165175*^9}, 3.588449050829479*^9, 
   3.5884829468645782`*^9, {3.589558752186674*^9, 3.5895587752810802`*^9}, {
   3.589558815113978*^9, 3.5895589498970003`*^9}, {3.589558987873446*^9, 
   3.589559058638464*^9}, {3.589559116833042*^9, 3.58955913686607*^9}, {
   3.589559670614498*^9, 3.589559717152121*^9}, {3.589559747223352*^9, 
   3.589559823481173*^9}, {3.5895598700081997`*^9, 3.58955987361471*^9}, {
   3.589560192622772*^9, 3.5895602889255533`*^9}, {3.589560330869426*^9, 
   3.5895606792235947`*^9}, {3.589560714560038*^9, 3.5895607672728853`*^9}, {
   3.589560803171348*^9, 3.589561105046091*^9}, {3.5895611418312197`*^9, 
   3.5895611462856007`*^9}, 3.589561883959586*^9, 3.589561918868976*^9, {
   3.589562356960041*^9, 3.589562396256318*^9}, {3.5895624701171227`*^9, 
   3.589562470632636*^9}, {3.5895626465717297`*^9, 3.589562650782975*^9}, {
   3.589562798228919*^9, 3.589562807702667*^9}, 3.589562930402363*^9, {
   3.589563027103237*^9, 3.5895630763538647`*^9}, {3.589563122444146*^9, 
   3.5895631596086063`*^9}, {3.589564135406872*^9, 3.589564139241499*^9}, {
   3.589564368512167*^9, 3.589564391647792*^9}, {3.5895648456368837`*^9, 
   3.589564871066477*^9}, 3.58956504235352*^9, {3.5896040270039387`*^9, 
   3.589604120584044*^9}, {3.589604548428986*^9, 3.589604556629582*^9}, {
   3.5896047417624617`*^9, 3.589604756970118*^9}, {3.589604866139599*^9, 
   3.589604868669435*^9}, {3.5896049199376097`*^9, 3.5896049203726397`*^9}, {
   3.5896080066872473`*^9, 3.5896080392784433`*^9}, {3.589629681556573*^9, 
   3.589629863679892*^9}, {3.590163604156947*^9, 3.590163608244865*^9}, {
   3.590164198773056*^9, 3.5901642248310213`*^9}, {3.5901642841603327`*^9, 
   3.590164463155332*^9}, {3.590164570710555*^9, 3.590164606644683*^9}, {
   3.5901646415778503`*^9, 3.5901646745902777`*^9}, {3.590165638982345*^9, 
   3.5901656511802*^9}, {3.5901657353752193`*^9, 3.590165900940124*^9}, {
   3.5901661823277197`*^9, 3.590166268945464*^9}, {3.5901663049054947`*^9, 
   3.590166322893749*^9}, {3.590166397834988*^9, 3.5901664269439707`*^9}, {
   3.590166472216751*^9, 3.590166479723427*^9}, {3.5901665587674217`*^9, 
   3.590166609691782*^9}, {3.590166648107829*^9, 3.590166648292645*^9}, {
   3.5901667814951*^9, 3.590166821636662*^9}, {3.59016685188204*^9, 
   3.590167038146434*^9}, {3.59016709429813*^9, 3.5901671712119303`*^9}, {
   3.590167261162776*^9, 3.590167347186517*^9}, {3.5901714184979877`*^9, 
   3.5901714236395493`*^9}, {3.5901728760658073`*^9, 3.590173025099231*^9}, {
   3.590173105885079*^9, 3.590173123976954*^9}, {3.590173171289527*^9, 
   3.5901731922753363`*^9}, {3.59017324266502*^9, 3.590173251564683*^9}, {
   3.5901734273133917`*^9, 3.590173589859764*^9}, 3.590173628397415*^9, {
   3.5901736783077993`*^9, 3.590173709132697*^9}, {3.590173739665719*^9, 
   3.590173816185082*^9}, {3.5901738711634493`*^9, 3.590173889924522*^9}, {
   3.59017392842288*^9, 3.5901739822309628`*^9}, {3.590174174629117*^9, 
   3.590174180525523*^9}, {3.5901743766405*^9, 3.590174386349763*^9}, {
   3.590174768581387*^9, 3.590174877783979*^9}, {3.590175152291376*^9, 
   3.5901751664465237`*^9}, {3.590239672477798*^9, 3.590239681139297*^9}, {
   3.590382152939765*^9, 3.590382153329805*^9}, {3.590382184944886*^9, 
   3.59038218564464*^9}, {3.590382687704636*^9, 3.590382718540653*^9}, 
   3.590491415501506*^9, {3.590727223103085*^9, 3.5907272234112167`*^9}, {
   3.590727389000451*^9, 3.590727412958458*^9}, 3.590727934825963*^9, {
   3.59093869742004*^9, 3.590938726561413*^9}, {3.5909388288582497`*^9, 
   3.59093886450296*^9}, {3.590938925609838*^9, 3.5909389309943037`*^9}, {
   3.590938970676503*^9, 3.590938980273258*^9}, {3.590939012339107*^9, 
   3.5909391106707573`*^9}, {3.590939151168336*^9, 3.590939152942688*^9}, {
   3.590939200259873*^9, 3.590939265562446*^9}, {3.5909393039467163`*^9, 
   3.5909394009275837`*^9}, {3.590939754790998*^9, 3.590939760599778*^9}, {
   3.5909413331463842`*^9, 3.59094133389954*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FlastAB", "[", 
    RowBox[{
    "l_", ",", "k_Integer", ",", "m1_Integer", ",", "m3_Integer", ",", 
     "s_Integer", ",", "p_List", ",", "P_List", ",", "q_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"Spaa", "[", 
       RowBox[{"l", ",", 
        RowBox[{"p", "[", 
         RowBox[{"[", "m1", "]"}], "]"}]}], "]"}], "2"], 
     SuperscriptBox[
      RowBox[{"Spaa", "[", 
       RowBox[{"l", ",", 
        RowBox[{"p", "[", 
         RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], "2"], 
     RowBox[{"Spbb", "[", 
      RowBox[{"l", ",", "q"}], "]"}]}], 
    RowBox[{
     RowBox[{"Spaa", "[", 
      RowBox[{"l", ",", 
       RowBox[{"P", "[", 
        RowBox[{"[", 
         RowBox[{"s", ",", "k"}], "]"}], "]"}], ",", 
       RowBox[{"P", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"m1", "+", "1"}], ",", 
          RowBox[{"Cyc", "[", 
           RowBox[{
            RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], ",", 
       RowBox[{"p", "[", 
        RowBox[{"[", "m1", "]"}], "]"}]}], "]"}], 
     RowBox[{"Spab", "[", 
      RowBox[{"l", ",", 
       RowBox[{"P", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "l"}], "]"}], 
     RowBox[{"Spab", "[", 
      RowBox[{"l", ",", 
       RowBox[{"P", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}]}]]}], 
  ";"}]], "Input"],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 2}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 4}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"s", " ", "\[Element]", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["m", "1"], "+", "2"}], ",", "...", ",", 
       SubscriptBox["m", "2"]}], "}"}]}], ",", " ", 
    RowBox[{"t", " ", "\[Element]", " ", 
     RowBox[{"{", 
      RowBox[{"2", ",", "...", ",", 
       RowBox[{
        SubscriptBox["m", "1"], "-", "1"}]}], "}"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"BubPolesStandardE", "[", 
     RowBox[{
     "k_Integer", ",", "m1_Integer", ",", "m2_Integer", ",", "m3_Integer", 
      ",", "s_Integer", ",", "t_Integer", ",", "p_List", ",", "P_List", ",", 
      "q_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"MP2", "[", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "k"}], "]"}], "]"}], "]"}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"4", "\[Pi]"}], ")"}], 
         FractionBox["d", "2"]], "\[ImaginaryI]"}]], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"Spaa", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", "m2", "]"}], "]"}], ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], "2"], 
       RowBox[{
        RowBox[{"DenomSpaa", "[", 
         RowBox[{"p", "[", 
          RowBox[{"[", 
           RowBox[{"1", ";;", "k"}], "]"}], "]"}], "]"}], 
        RowBox[{"DenomSpaa", "[", 
         RowBox[{"p", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"k", "+", "1"}], ";;"}], "]"}], "]"}], "]"}]}]], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"Spaa", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", "m1", "]"}], "]"}], ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"t", ",", 
             RowBox[{"Cyc", "[", 
              RowBox[{
               RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
          ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"m1", "+", "1"}], ",", 
             RowBox[{"Cyc", "[", 
              RowBox[{
               RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
          ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", "m1", "]"}], "]"}]}], "]"}], "4"], 
       RowBox[{"MP2", "[", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"t", ",", 
           RowBox[{"Cyc", "[", 
            RowBox[{
             RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
        "]"}]], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"Cyc", "[", 
              RowBox[{
               RowBox[{"s", "-", "1"}], ",", "p"}], "]"}], "]"}], "]"}], ",", 
           
           RowBox[{"p", "[", 
            RowBox[{"[", "s", "]"}], "]"}]}], "]"}], 
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"Cyc", "[", 
              RowBox[{
               RowBox[{"t", "-", "1"}], ",", "p"}], "]"}], "]"}], "]"}], ",", 
           
           RowBox[{"p", "[", 
            RowBox[{"[", "t", "]"}], "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"t", ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"t", ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"s", "-", "2"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"Cyc", "[", 
              RowBox[{
               RowBox[{"s", "-", "1"}], ",", "p"}], "]"}], "]"}], "]"}]}], 
          "]"}], 
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"t", ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"t", ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "s", "]"}], "]"}]}], "]"}], 
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"m1", "+", "1"}], ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"t", ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"Cyc", "[", 
              RowBox[{
               RowBox[{"t", "-", "1"}], ",", "p"}], "]"}], "]"}], "]"}]}], 
          "]"}], 
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"m1", "+", "1"}], ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"t", "+", "1"}], ",", "p"}], "]"}], ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "t", "]"}], "]"}]}], "]"}]}], ")"}]}], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"FstandardE", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", "k", ",", "m2", ",", "m3", 
           ",", "p", ",", "P", ",", "q"}], "]"}], 
         RowBox[{
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"k", "+", "1"}], "]"}], "]"}]}], "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}]}]], "+", 
        FractionBox[
         RowBox[{"FstandardE", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "k", "]"}], "]"}], ",", "k", ",", "m2", ",", "m3", 
           ",", "p", ",", "P", ",", "q"}], "]"}], 
         RowBox[{
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"k", "+", "1"}], "]"}], "]"}]}], "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}]}]], "+", 
        FractionBox[
         RowBox[{"FstandardE", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", "k", ",", "m2", ",", 
           "m3", ",", "p", ",", "P", ",", "q"}], "]"}], 
         RowBox[{
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}]}]], "+", 
        FractionBox[
         RowBox[{"FstandardE", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"-", "1"}], "]"}], "]"}], ",", "k", ",", "m2", ",", "m3",
            ",", "p", ",", "P", ",", "q"}], "]"}], 
         RowBox[{
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"-", "1"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"-", "1"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"-", "1"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"k", "+", "1"}], "]"}], "]"}]}], "]"}]}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"Spab", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "m2", "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], "2"], 
          SuperscriptBox[
           RowBox[{"Spab", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "m3", "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
           "2"]}], 
         RowBox[{
          RowBox[{"MP2", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "k"}], "]"}], "]"}], "]"}], 
          RowBox[{"Spab", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
          RowBox[{"Spab", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
          RowBox[{"Spab", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
          RowBox[{"Spab", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"-", "1"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}]}]]}], 
       ")"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Spaa", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", "0"}], 
       ",", 
       RowBox[{
        RowBox[{"Spab", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", "0"}], 
       ",", 
       RowBox[{
        RowBox[{"Spbb", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", 
        "0"}]}], "}"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.587374455382286*^9, 3.5873744716238117`*^9}, {
   3.587374564280504*^9, 3.587374583635062*^9}, {3.587374625348033*^9, 
   3.587374697286599*^9}, {3.587374924928173*^9, 3.5873751830215673`*^9}, {
   3.58737521344565*^9, 3.587375223669652*^9}, {3.587375257172206*^9, 
   3.587375260938312*^9}, {3.587375307780035*^9, 3.587375374968087*^9}, {
   3.587375425208074*^9, 3.587375426122959*^9}, {3.587375749869644*^9, 
   3.587375785653722*^9}, {3.587375857874063*^9, 3.587375858230315*^9}, {
   3.587375892080545*^9, 3.5873759122441998`*^9}, {3.58737656734664*^9, 
   3.5873765812025747`*^9}, {3.587376622091567*^9, 3.5873766553917837`*^9}, {
   3.587376709465341*^9, 3.587376739099394*^9}, {3.587377329590639*^9, 
   3.5873774663915*^9}, {3.5873775248067904`*^9, 3.587377539440243*^9}, {
   3.587377576184071*^9, 3.587377629313121*^9}, {3.5873777597469378`*^9, 
   3.5873777731157427`*^9}, 3.587377832834421*^9, {3.587377867791526*^9, 
   3.587377942249283*^9}, {3.587378092598255*^9, 3.587378093972509*^9}, {
   3.5873781408927107`*^9, 3.587378183250334*^9}, {3.587379801675427*^9, 
   3.5873798220953197`*^9}, {3.5873798553257523`*^9, 3.587379875009357*^9}, {
   3.587379946163755*^9, 3.587379976977005*^9}, {3.587380018638941*^9, 
   3.587380036711071*^9}, {3.587380423265563*^9, 3.587380426365518*^9}, 
   3.5874079657510843`*^9, {3.587747588267619*^9, 3.587747588473556*^9}, 
   3.588333982254105*^9, 3.5883345565532846`*^9, {3.588348312818738*^9, 
   3.5883483491210938`*^9}, {3.588348449774456*^9, 3.58834846897581*^9}, {
   3.588348503774747*^9, 3.5883485677738123`*^9}, {3.58834863635987*^9, 
   3.58834867816291*^9}, {3.5883487749022207`*^9, 3.588348787999042*^9}, {
   3.5883488854635468`*^9, 3.588349360936574*^9}, {3.5883501618898163`*^9, 
   3.588350174905395*^9}, {3.588350486429679*^9, 3.588350487825652*^9}, {
   3.588351070967494*^9, 3.5883510739504433`*^9}, {3.5883513139867268`*^9, 
   3.588351318914274*^9}, {3.588351475826668*^9, 3.5883514761004477`*^9}, {
   3.5883515338209953`*^9, 3.588351534308784*^9}, {3.588351846636631*^9, 
   3.588351846993293*^9}, {3.58835939162449*^9, 3.588359391907145*^9}, {
   3.5883598312169857`*^9, 3.58835992185441*^9}, {3.588359963265499*^9, 
   3.588360352454049*^9}, {3.5883603825245647`*^9, 3.588360388894895*^9}, {
   3.5883604785474253`*^9, 3.5883605074313173`*^9}, {3.588360545099167*^9, 
   3.588360572015847*^9}, {3.5883611649924088`*^9, 3.588361193966226*^9}, {
   3.5884289731361847`*^9, 3.588429005725164*^9}, {3.5884290373817797`*^9, 
   3.588429056893894*^9}, {3.588429120395463*^9, 3.588429146451323*^9}, {
   3.588440038409374*^9, 3.5884401382551622`*^9}, {3.588440187005775*^9, 
   3.588440214466209*^9}, {3.588440495775775*^9, 3.5884405623008432`*^9}, {
   3.588440692506896*^9, 3.588440751165175*^9}, 3.588449050829479*^9, 
   3.5884829468645782`*^9, {3.589558752186674*^9, 3.5895587752810802`*^9}, {
   3.589558815113978*^9, 3.5895589498970003`*^9}, {3.589558987873446*^9, 
   3.589559058638464*^9}, {3.589559116833042*^9, 3.58955913686607*^9}, {
   3.589559670614498*^9, 3.589559717152121*^9}, {3.589559747223352*^9, 
   3.589559823481173*^9}, {3.5895598700081997`*^9, 3.58955987361471*^9}, {
   3.589560192622772*^9, 3.5895602889255533`*^9}, {3.589560330869426*^9, 
   3.5895606792235947`*^9}, {3.589560714560038*^9, 3.5895607672728853`*^9}, {
   3.589560803171348*^9, 3.589561105046091*^9}, {3.5895611418312197`*^9, 
   3.5895611462856007`*^9}, 3.589561883959586*^9, 3.589561918868976*^9, {
   3.589562356960041*^9, 3.589562396256318*^9}, {3.5895624701171227`*^9, 
   3.589562470632636*^9}, {3.5895626465717297`*^9, 3.589562650782975*^9}, {
   3.589562798228919*^9, 3.589562807702667*^9}, 3.589562930402363*^9, {
   3.589563027103237*^9, 3.5895630763538647`*^9}, {3.589563122444146*^9, 
   3.5895631596086063`*^9}, {3.589564135406872*^9, 3.589564139241499*^9}, {
   3.589564368512167*^9, 3.589564391647792*^9}, {3.5895648456368837`*^9, 
   3.589564871066477*^9}, 3.58956504235352*^9, {3.5896040270039387`*^9, 
   3.589604120584044*^9}, {3.589604548428986*^9, 3.589604556629582*^9}, {
   3.5896047417624617`*^9, 3.589604756970118*^9}, {3.589604866139599*^9, 
   3.589604868669435*^9}, {3.5896049199376097`*^9, 3.5896049203726397`*^9}, {
   3.5896080066872473`*^9, 3.5896080392784433`*^9}, {3.589629681556573*^9, 
   3.589629863679892*^9}, {3.590163604156947*^9, 3.590163608244865*^9}, {
   3.590164198773056*^9, 3.5901642248310213`*^9}, {3.5901642841603327`*^9, 
   3.590164463155332*^9}, {3.590164570710555*^9, 3.590164606644683*^9}, {
   3.5901646415778503`*^9, 3.5901646745902777`*^9}, {3.590165638982345*^9, 
   3.5901656511802*^9}, {3.5901657353752193`*^9, 3.590165900940124*^9}, {
   3.5901661823277197`*^9, 3.590166268945464*^9}, {3.5901663049054947`*^9, 
   3.590166322893749*^9}, {3.590166397834988*^9, 3.5901664269439707`*^9}, {
   3.590166472216751*^9, 3.590166479723427*^9}, {3.5901665587674217`*^9, 
   3.590166609691782*^9}, {3.590166648107829*^9, 3.590166648292645*^9}, {
   3.5901667814951*^9, 3.590166821636662*^9}, {3.59016685188204*^9, 
   3.590167038146434*^9}, {3.59016709429813*^9, 3.5901671712119303`*^9}, {
   3.590167261162776*^9, 3.590167347186517*^9}, {3.5901714184979877`*^9, 
   3.5901714236395493`*^9}, {3.59017303389861*^9, 3.590173098793886*^9}, {
   3.5901732583369713`*^9, 3.590173271200037*^9}, {3.590208554684607*^9, 
   3.590208607396343*^9}, {3.590208722011047*^9, 3.590208737434698*^9}, {
   3.590208800582405*^9, 3.590208834953883*^9}, {3.590208878851124*^9, 
   3.5902090140372887`*^9}, {3.5902094773211737`*^9, 3.590209480944518*^9}, {
   3.590209535439331*^9, 3.59020959169274*^9}, 3.5902397478972273`*^9, 
   3.590239979682766*^9, {3.590382153340766*^9, 3.590382154415525*^9}, {
   3.590382185656147*^9, 3.590382186106205*^9}, {3.59038273235227*^9, 
   3.590382780013598*^9}, {3.590382813529357*^9, 3.59038281534417*^9}, 
   3.590491419547295*^9, {3.590727223425399*^9, 3.590727223548029*^9}, {
   3.5907274129735394`*^9, 3.59072741304783*^9}, {3.590727551981862*^9, 
   3.5907275550699043`*^9}, 3.5907279348281612`*^9, {3.5909385948732567`*^9, 
   3.59093867017441*^9}, {3.5909395258489943`*^9, 3.5909395727317123`*^9}, {
   3.590939632512198*^9, 3.590939642415216*^9}, {3.590941327382965*^9, 
   3.5909413282018757`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FstandardE", "[", 
    RowBox[{
    "l_", ",", "k_Integer", ",", "m2_Integer", ",", "m3_Integer", ",", 
     "p_List", ",", "P_List", ",", "q_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"Spaa", "[", 
       RowBox[{"l", ",", 
        RowBox[{"p", "[", 
         RowBox[{"[", "m2", "]"}], "]"}]}], "]"}], "2"], 
     SuperscriptBox[
      RowBox[{"Spaa", "[", 
       RowBox[{"l", ",", 
        RowBox[{"p", "[", 
         RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], "2"], 
     RowBox[{"Spbb", "[", 
      RowBox[{"l", ",", "q"}], "]"}]}], 
    RowBox[{
     RowBox[{"Spab", "[", 
      RowBox[{"l", ",", 
       RowBox[{"P", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "l"}], "]"}], 
     RowBox[{"Spab", "[", 
      RowBox[{"l", ",", 
       RowBox[{"P", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}]}]]}], 
  ";"}]], "Input"],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"s", " ", "\[Element]", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["m", "1"], "+", "2"}], ",", "...", ",", 
       SubscriptBox["m", "2"]}], "}"}]}], ",", " ", 
    RowBox[{"t", " ", "=", " ", "1"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"BubPolesFirstE", "[", 
     RowBox[{
     "k_Integer", ",", "m1_Integer", ",", "m2_Integer", ",", "m3_Integer", 
      ",", "s_Integer", ",", "p_List", ",", "P_List", ",", "q_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"MP2", "[", 
         RowBox[{"P", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "k"}], "]"}], "]"}], "]"}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"4", "\[Pi]"}], ")"}], 
          FractionBox["d", "2"]], "\[ImaginaryI]"}]]}], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"Spaa", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", "m2", "]"}], "]"}], ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], "2"], 
       RowBox[{
        RowBox[{"DenomSpaa", "[", 
         RowBox[{"p", "[", 
          RowBox[{"[", 
           RowBox[{"1", ";;", "k"}], "]"}], "]"}], "]"}], 
        RowBox[{"DenomSpaa", "[", 
         RowBox[{"p", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"k", "+", "1"}], ";;"}], "]"}], "]"}], "]"}]}]], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"Spaa", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", "m1", "]"}], "]"}], ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", 
             RowBox[{"Cyc", "[", 
              RowBox[{
               RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
          ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"m1", "+", "1"}], ",", 
             RowBox[{"Cyc", "[", 
              RowBox[{
               RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
          ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", "m1", "]"}], "]"}]}], "]"}], "4"], 
       RowBox[{"MP2", "[", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", 
           RowBox[{"Cyc", "[", 
            RowBox[{
             RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
        "]"}]], 
      RowBox[{
       RowBox[{"Spaa", "[", 
        RowBox[{
         RowBox[{"p", "[", 
          RowBox[{"[", 
           RowBox[{"Cyc", "[", 
            RowBox[{
             RowBox[{"s", "-", "1"}], ",", "p"}], "]"}], "]"}], "]"}], ",", 
         RowBox[{"p", "[", 
          RowBox[{"[", "s", "]"}], "]"}]}], "]"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"s", "-", "2"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"Cyc", "[", 
              RowBox[{
               RowBox[{"s", "-", "1"}], ",", "p"}], "]"}], "]"}], "]"}]}], 
          "]"}], 
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "s", "]"}], "]"}]}], "]"}], 
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"m1", "+", "1"}], ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"2", ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ")"}]}], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"FfirstE", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "k", "]"}], "]"}], ",", "k", ",", "m1", ",", "m2", 
           ",", "m3", ",", "s", ",", "p", ",", "P", ",", "q"}], "]"}], 
         RowBox[{
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"k", "+", "1"}], "]"}], "]"}]}], "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}]}]], "+", 
        FractionBox[
         RowBox[{"FfirstE", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", "k", ",", "m1", ",", 
           "m2", ",", "m3", ",", "s", ",", "p", ",", "P", ",", "q"}], "]"}], 
         RowBox[{
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}]}]], "+", 
        FractionBox[
         RowBox[{"FfirstE", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"-", "1"}], "]"}], "]"}], ",", "k", ",", "m1", ",", "m2",
            ",", "m3", ",", "s", ",", "p", ",", "P", ",", "q"}], "]"}], 
         RowBox[{
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"-", "1"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"-", "1"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"k", "+", "1"}], "]"}], "]"}]}], "]"}]}]], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Spab", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "m2", "]"}], "]"}], ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
            "2"], 
           SuperscriptBox[
            RowBox[{"Spab", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "m3", "]"}], "]"}], ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
            "2"]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"MP2", "[", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "k"}], "]"}], "]"}], "]"}], 
           RowBox[{"Spab", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "k", "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
           RowBox[{"Spab", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", 
               RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
           RowBox[{"Spab", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", 
               RowBox[{"-", "1"}], "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
           RowBox[{"Spab", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "m1", "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"m1", "+", "1"}], ",", 
                RowBox[{"Cyc", "[", 
                 RowBox[{
                  RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
             ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", 
                RowBox[{"Cyc", "[", 
                 RowBox[{
                  RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
             ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}]}], 
          ")"}]}]}], ")"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Spaa", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", "0"}], 
       ",", 
       RowBox[{
        RowBox[{"Spab", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", "0"}], 
       ",", 
       RowBox[{
        RowBox[{"Spbb", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", 
        "0"}]}], "}"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.587374455382286*^9, 3.5873744716238117`*^9}, {
   3.587374564280504*^9, 3.587374583635062*^9}, {3.587374625348033*^9, 
   3.587374697286599*^9}, {3.587374924928173*^9, 3.5873751830215673`*^9}, {
   3.58737521344565*^9, 3.587375223669652*^9}, {3.587375257172206*^9, 
   3.587375260938312*^9}, {3.587375307780035*^9, 3.587375374968087*^9}, {
   3.587375425208074*^9, 3.587375426122959*^9}, {3.587375749869644*^9, 
   3.587375785653722*^9}, {3.587375857874063*^9, 3.587375858230315*^9}, {
   3.587375892080545*^9, 3.5873759122441998`*^9}, {3.58737656734664*^9, 
   3.5873765812025747`*^9}, {3.587376622091567*^9, 3.5873766553917837`*^9}, {
   3.587376709465341*^9, 3.587376739099394*^9}, {3.587377329590639*^9, 
   3.5873774663915*^9}, {3.5873775248067904`*^9, 3.587377539440243*^9}, {
   3.587377576184071*^9, 3.587377629313121*^9}, {3.5873777597469378`*^9, 
   3.5873777731157427`*^9}, 3.587377832834421*^9, {3.587377867791526*^9, 
   3.587377942249283*^9}, {3.587378092598255*^9, 3.587378093972509*^9}, {
   3.5873781408927107`*^9, 3.587378183250334*^9}, {3.587379801675427*^9, 
   3.5873798220953197`*^9}, {3.5873798553257523`*^9, 3.587379875009357*^9}, {
   3.587379946163755*^9, 3.587379976977005*^9}, {3.587380018638941*^9, 
   3.587380036711071*^9}, {3.587380423265563*^9, 3.587380426365518*^9}, 
   3.5874079657510843`*^9, {3.587747588267619*^9, 3.587747588473556*^9}, 
   3.588333982254105*^9, 3.5883345565532846`*^9, {3.588348312818738*^9, 
   3.5883483491210938`*^9}, {3.588348449774456*^9, 3.58834846897581*^9}, {
   3.588348503774747*^9, 3.5883485677738123`*^9}, {3.58834863635987*^9, 
   3.58834867816291*^9}, {3.5883487749022207`*^9, 3.588348787999042*^9}, {
   3.5883488854635468`*^9, 3.588349360936574*^9}, {3.5883501618898163`*^9, 
   3.588350174905395*^9}, {3.588350486429679*^9, 3.588350487825652*^9}, {
   3.588351070967494*^9, 3.5883510739504433`*^9}, {3.5883513139867268`*^9, 
   3.588351318914274*^9}, {3.588351475826668*^9, 3.5883514761004477`*^9}, {
   3.5883515338209953`*^9, 3.588351534308784*^9}, {3.588351846636631*^9, 
   3.588351846993293*^9}, {3.58835939162449*^9, 3.588359391907145*^9}, {
   3.5883598312169857`*^9, 3.58835992185441*^9}, {3.588359963265499*^9, 
   3.588360352454049*^9}, {3.5883603825245647`*^9, 3.588360388894895*^9}, {
   3.5883604785474253`*^9, 3.5883605074313173`*^9}, {3.588360545099167*^9, 
   3.588360572015847*^9}, {3.5883611649924088`*^9, 3.588361193966226*^9}, {
   3.5884289731361847`*^9, 3.588429005725164*^9}, {3.5884290373817797`*^9, 
   3.588429056893894*^9}, {3.588429120395463*^9, 3.588429146451323*^9}, {
   3.588440038409374*^9, 3.5884401382551622`*^9}, {3.588440187005775*^9, 
   3.588440214466209*^9}, {3.588440495775775*^9, 3.5884405623008432`*^9}, {
   3.588440692506896*^9, 3.588440751165175*^9}, 3.588449050829479*^9, 
   3.5884829468645782`*^9, {3.589558752186674*^9, 3.5895587752810802`*^9}, {
   3.589558815113978*^9, 3.5895589498970003`*^9}, {3.589558987873446*^9, 
   3.589559058638464*^9}, {3.589559116833042*^9, 3.58955913686607*^9}, {
   3.589559670614498*^9, 3.589559717152121*^9}, {3.589559747223352*^9, 
   3.589559823481173*^9}, {3.5895598700081997`*^9, 3.58955987361471*^9}, {
   3.589560192622772*^9, 3.5895602889255533`*^9}, {3.589560330869426*^9, 
   3.5895606792235947`*^9}, {3.589560714560038*^9, 3.5895607672728853`*^9}, {
   3.589560803171348*^9, 3.589561105046091*^9}, {3.5895611418312197`*^9, 
   3.5895611462856007`*^9}, 3.589561883959586*^9, 3.589561918868976*^9, {
   3.589562356960041*^9, 3.589562396256318*^9}, {3.5895624701171227`*^9, 
   3.589562470632636*^9}, {3.5895626465717297`*^9, 3.589562650782975*^9}, {
   3.589562798228919*^9, 3.589562807702667*^9}, 3.589562930402363*^9, {
   3.589563027103237*^9, 3.5895630763538647`*^9}, {3.589563122444146*^9, 
   3.5895631596086063`*^9}, {3.589564135406872*^9, 3.589564139241499*^9}, {
   3.589564368512167*^9, 3.589564391647792*^9}, {3.5895648456368837`*^9, 
   3.589564871066477*^9}, 3.58956504235352*^9, {3.5896040270039387`*^9, 
   3.589604120584044*^9}, {3.589604548428986*^9, 3.589604556629582*^9}, {
   3.5896047417624617`*^9, 3.589604756970118*^9}, {3.589604866139599*^9, 
   3.589604868669435*^9}, {3.5896049199376097`*^9, 3.5896049203726397`*^9}, {
   3.5896080066872473`*^9, 3.5896080392784433`*^9}, {3.589629681556573*^9, 
   3.589629863679892*^9}, {3.590163604156947*^9, 3.590163608244865*^9}, {
   3.590164198773056*^9, 3.5901642248310213`*^9}, {3.5901642841603327`*^9, 
   3.590164463155332*^9}, {3.590164570710555*^9, 3.590164606644683*^9}, {
   3.5901646415778503`*^9, 3.5901646745902777`*^9}, {3.590165638982345*^9, 
   3.5901656511802*^9}, {3.5901657353752193`*^9, 3.590165900940124*^9}, {
   3.5901661823277197`*^9, 3.590166268945464*^9}, {3.5901663049054947`*^9, 
   3.590166322893749*^9}, {3.590166397834988*^9, 3.5901664269439707`*^9}, {
   3.590166472216751*^9, 3.590166479723427*^9}, {3.5901665587674217`*^9, 
   3.590166609691782*^9}, {3.590166648107829*^9, 3.590166648292645*^9}, {
   3.5901667814951*^9, 3.590166821636662*^9}, {3.59016685188204*^9, 
   3.590167038146434*^9}, {3.59016709429813*^9, 3.5901671712119303`*^9}, {
   3.590167261162776*^9, 3.590167347186517*^9}, {3.5901714184979877`*^9, 
   3.5901714236395493`*^9}, {3.59017303389861*^9, 3.590173098793886*^9}, {
   3.5901732583369713`*^9, 3.590173271200037*^9}, {3.590208554684607*^9, 
   3.590208607396343*^9}, {3.590208722011047*^9, 3.590208737434698*^9}, {
   3.590208800582405*^9, 3.590208834953883*^9}, {3.590208878851124*^9, 
   3.5902090140372887`*^9}, {3.5902094773211737`*^9, 3.590209480944518*^9}, {
   3.590209535439331*^9, 3.59020959169274*^9}, {3.590211824447322*^9, 
   3.590211856363603*^9}, {3.5902120089273*^9, 3.590212089406919*^9}, {
   3.5902121237632*^9, 3.5902121407301607`*^9}, {3.5902122281703*^9, 
   3.590212434263377*^9}, {3.590212642670272*^9, 3.5902127745886707`*^9}, 
   3.590213051640808*^9, 3.5902398818500967`*^9, 3.590239963188971*^9, {
   3.590382154425585*^9, 3.590382155043934*^9}, {3.590382186119165*^9, 
   3.590382186854765*^9}, {3.590382840128244*^9, 3.5903828416650352`*^9}, 
   3.590491422677746*^9, {3.590727223557775*^9, 3.5907272239530497`*^9}, {
   3.590727413068926*^9, 3.590727413129239*^9}, {3.590727564086071*^9, 
   3.59072761947377*^9}, 3.590727934830141*^9, {3.590939670321845*^9, 
   3.590939696651718*^9}, 3.590939738424313*^9, {3.590939770286921*^9, 
   3.590939890362687*^9}, {3.590941319617825*^9, 3.590941320689177*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FfirstE", "[", 
    RowBox[{
    "l_", ",", "k_Integer", ",", "m1_Integer", ",", "m2_Integer", ",", 
     "m3_Integer", ",", "s_Integer", ",", "p_List", ",", "P_List", ",", 
     "q_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"Spaa", "[", 
       RowBox[{"l", ",", 
        RowBox[{"p", "[", 
         RowBox[{"[", "m2", "]"}], "]"}]}], "]"}], "2"], 
     SuperscriptBox[
      RowBox[{"Spaa", "[", 
       RowBox[{"l", ",", 
        RowBox[{"p", "[", 
         RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], "2"], 
     RowBox[{"Spbb", "[", 
      RowBox[{"l", ",", "q"}], "]"}]}], 
    RowBox[{
     RowBox[{"Spaa", "[", 
      RowBox[{"l", ",", 
       RowBox[{"P", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", 
          RowBox[{"Cyc", "[", 
           RowBox[{
            RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], ",", 
       RowBox[{"P", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"m1", "+", "1"}], ",", 
          RowBox[{"Cyc", "[", 
           RowBox[{
            RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], ",", 
       RowBox[{"p", "[", 
        RowBox[{"[", "m1", "]"}], "]"}]}], "]"}], 
     RowBox[{"Spab", "[", 
      RowBox[{"l", ",", 
       RowBox[{"P", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "l"}], "]"}], 
     RowBox[{"Spab", "[", 
      RowBox[{"l", ",", 
       RowBox[{"P", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}]}]]}], 
  ";"}]], "Input"],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 2}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 4}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"s", " ", "\[Element]", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["m", "2"], "+", "1"}], ",", "...", ",", "k"}], "}"}]}], 
    ",", " ", 
    RowBox[{"t", " ", "\[Element]", " ", 
     RowBox[{"{", 
      RowBox[{"2", ",", "...", ",", 
       RowBox[{
        SubscriptBox["m", "1"], "-", "1"}]}], "}"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"BubPolesStandardF", "[", 
     RowBox[{
     "k_Integer", ",", "m1_Integer", ",", "m2_Integer", ",", "m3_Integer", 
      ",", "s_Integer", ",", "t_Integer", ",", "p_List", ",", "P_List", ",", 
      "q_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"MP2", "[", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "k"}], "]"}], "]"}], "]"}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"4", "\[Pi]"}], ")"}], 
         FractionBox["d", "2"]], "\[ImaginaryI]"}]], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"Spaa", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", "m1", "]"}], "]"}], ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", "m2", "]"}], "]"}]}], "]"}], "4"], 
       RowBox[{
        RowBox[{"DenomSpaa", "[", 
         RowBox[{"p", "[", 
          RowBox[{"[", 
           RowBox[{"1", ";;", "k"}], "]"}], "]"}], "]"}], 
        RowBox[{"DenomSpaa", "[", 
         RowBox[{"p", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"k", "+", "1"}], ";;"}], "]"}], "]"}], "]"}]}]], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"Spaa", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", "m1", "]"}], "]"}], ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"t", ",", 
             RowBox[{"Cyc", "[", 
              RowBox[{
               RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
          ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"t", ",", 
             RowBox[{"Cyc", "[", 
              RowBox[{
               RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
          ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], "2"], 
       RowBox[{"MP2", "[", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"t", ",", 
           RowBox[{"Cyc", "[", 
            RowBox[{
             RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
        "]"}]], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"Cyc", "[", 
              RowBox[{
               RowBox[{"s", "-", "1"}], ",", "p"}], "]"}], "]"}], "]"}], ",", 
           
           RowBox[{"p", "[", 
            RowBox[{"[", "s", "]"}], "]"}]}], "]"}], 
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"Cyc", "[", 
              RowBox[{
               RowBox[{"t", "-", "1"}], ",", "p"}], "]"}], "]"}], "]"}], ",", 
           
           RowBox[{"p", "[", 
            RowBox[{"[", "t", "]"}], "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"t", ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"t", ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"s", "-", "2"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"Cyc", "[", 
              RowBox[{
               RowBox[{"s", "-", "1"}], ",", "p"}], "]"}], "]"}], "]"}]}], 
          "]"}], 
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"t", ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"t", ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "s", "]"}], "]"}]}], "]"}], 
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"m1", "+", "1"}], ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"t", ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"Cyc", "[", 
              RowBox[{
               RowBox[{"t", "-", "1"}], ",", "p"}], "]"}], "]"}], "]"}]}], 
          "]"}], 
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"m1", "+", "1"}], ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"t", "+", "1"}], ",", "p"}], "]"}], ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "t", "]"}], "]"}]}], "]"}]}], ")"}]}], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"FstandardF", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", "k", ",", "m1", ",", "m3", 
           ",", "s", ",", "t", ",", "p", ",", "P", ",", "q"}], "]"}], 
         RowBox[{
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"k", "+", "1"}], "]"}], "]"}]}], "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}]}]], "+", 
        FractionBox[
         RowBox[{"FstandardF", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "k", "]"}], "]"}], ",", "k", ",", "m1", ",", "m3", 
           ",", "s", ",", "t", ",", "p", ",", "P", ",", "q"}], "]"}], 
         RowBox[{
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"k", "+", "1"}], "]"}], "]"}]}], "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}]}]], "+", 
        FractionBox[
         RowBox[{"FstandardF", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", "k", ",", "m1", ",", 
           "m3", ",", "s", ",", "t", ",", "p", ",", "P", ",", "q"}], "]"}], 
         RowBox[{
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}]}]], "+", 
        FractionBox[
         RowBox[{"FstandardF", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"-", "1"}], "]"}], "]"}], ",", "k", ",", "m1", ",", "m3",
            ",", "s", ",", "t", ",", "p", ",", "P", ",", "q"}], "]"}], 
         RowBox[{
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"-", "1"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"-", "1"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"-", "1"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"k", "+", "1"}], "]"}], "]"}]}], "]"}]}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"Spab", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "m3", "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], "2"], 
          SuperscriptBox[
           RowBox[{"Spab", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "m1", "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"t", ",", 
                RowBox[{"Cyc", "[", 
                 RowBox[{
                  RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}],
              ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"t", ",", 
                RowBox[{"Cyc", "[", 
                 RowBox[{
                  RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
             ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
           "2"]}], 
         RowBox[{
          RowBox[{"MP2", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "k"}], "]"}], "]"}], "]"}], 
          RowBox[{"Spab", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
          RowBox[{"Spab", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
          RowBox[{"Spab", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
          RowBox[{"Spab", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"-", "1"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}]}]]}], 
       ")"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Spaa", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", "0"}], 
       ",", 
       RowBox[{
        RowBox[{"Spab", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", "0"}], 
       ",", 
       RowBox[{
        RowBox[{"Spbb", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", 
        "0"}]}], "}"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.587374455382286*^9, 3.5873744716238117`*^9}, {
   3.587374564280504*^9, 3.587374583635062*^9}, {3.587374625348033*^9, 
   3.587374697286599*^9}, {3.587374924928173*^9, 3.5873751830215673`*^9}, {
   3.58737521344565*^9, 3.587375223669652*^9}, {3.587375257172206*^9, 
   3.587375260938312*^9}, {3.587375307780035*^9, 3.587375374968087*^9}, {
   3.587375425208074*^9, 3.587375426122959*^9}, {3.587375749869644*^9, 
   3.587375785653722*^9}, {3.587375857874063*^9, 3.587375858230315*^9}, {
   3.587375892080545*^9, 3.5873759122441998`*^9}, {3.58737656734664*^9, 
   3.5873765812025747`*^9}, {3.587376622091567*^9, 3.5873766553917837`*^9}, {
   3.587376709465341*^9, 3.587376739099394*^9}, {3.587377329590639*^9, 
   3.5873774663915*^9}, {3.5873775248067904`*^9, 3.587377539440243*^9}, {
   3.587377576184071*^9, 3.587377629313121*^9}, {3.5873777597469378`*^9, 
   3.5873777731157427`*^9}, 3.587377832834421*^9, {3.587377867791526*^9, 
   3.587377942249283*^9}, {3.587378092598255*^9, 3.587378093972509*^9}, {
   3.5873781408927107`*^9, 3.587378183250334*^9}, {3.587379801675427*^9, 
   3.5873798220953197`*^9}, {3.5873798553257523`*^9, 3.587379875009357*^9}, {
   3.587379946163755*^9, 3.587379976977005*^9}, {3.587380018638941*^9, 
   3.587380036711071*^9}, {3.587380423265563*^9, 3.587380426365518*^9}, 
   3.5874079657510843`*^9, {3.587747588267619*^9, 3.587747588473556*^9}, 
   3.588333982254105*^9, 3.5883345565532846`*^9, {3.588348312818738*^9, 
   3.5883483491210938`*^9}, {3.588348449774456*^9, 3.58834846897581*^9}, {
   3.588348503774747*^9, 3.5883485677738123`*^9}, {3.58834863635987*^9, 
   3.58834867816291*^9}, {3.5883487749022207`*^9, 3.588348787999042*^9}, {
   3.5883488854635468`*^9, 3.588349360936574*^9}, {3.5883501618898163`*^9, 
   3.588350174905395*^9}, {3.588350486429679*^9, 3.588350487825652*^9}, {
   3.588351070967494*^9, 3.5883510739504433`*^9}, {3.5883513139867268`*^9, 
   3.588351318914274*^9}, {3.588351475826668*^9, 3.5883514761004477`*^9}, {
   3.5883515338209953`*^9, 3.588351534308784*^9}, {3.588351846636631*^9, 
   3.588351846993293*^9}, {3.58835939162449*^9, 3.588359391907145*^9}, {
   3.5883598312169857`*^9, 3.58835992185441*^9}, {3.588359963265499*^9, 
   3.588360352454049*^9}, {3.5883603825245647`*^9, 3.588360388894895*^9}, {
   3.5883604785474253`*^9, 3.5883605074313173`*^9}, {3.588360545099167*^9, 
   3.588360572015847*^9}, {3.5883611649924088`*^9, 3.588361193966226*^9}, {
   3.5884289731361847`*^9, 3.588429005725164*^9}, {3.5884290373817797`*^9, 
   3.588429056893894*^9}, {3.588429120395463*^9, 3.588429146451323*^9}, {
   3.588440038409374*^9, 3.5884401382551622`*^9}, {3.588440187005775*^9, 
   3.588440214466209*^9}, {3.588440495775775*^9, 3.5884405623008432`*^9}, {
   3.588440692506896*^9, 3.588440751165175*^9}, 3.588449050829479*^9, 
   3.5884829468645782`*^9, {3.589558752186674*^9, 3.5895587752810802`*^9}, {
   3.589558815113978*^9, 3.5895589498970003`*^9}, {3.589558987873446*^9, 
   3.589559058638464*^9}, {3.589559116833042*^9, 3.58955913686607*^9}, {
   3.589559670614498*^9, 3.589559717152121*^9}, {3.589559747223352*^9, 
   3.589559823481173*^9}, {3.5895598700081997`*^9, 3.58955987361471*^9}, {
   3.589560192622772*^9, 3.5895602889255533`*^9}, {3.589560330869426*^9, 
   3.5895606792235947`*^9}, {3.589560714560038*^9, 3.5895607672728853`*^9}, {
   3.589560803171348*^9, 3.589561105046091*^9}, {3.5895611418312197`*^9, 
   3.5895611462856007`*^9}, 3.589561883959586*^9, 3.589561918868976*^9, {
   3.589562356960041*^9, 3.589562396256318*^9}, {3.5895624701171227`*^9, 
   3.589562470632636*^9}, {3.5895626465717297`*^9, 3.589562650782975*^9}, {
   3.589562798228919*^9, 3.589562807702667*^9}, 3.589562930402363*^9, {
   3.589563027103237*^9, 3.5895630763538647`*^9}, {3.589563122444146*^9, 
   3.5895631596086063`*^9}, {3.589564135406872*^9, 3.589564139241499*^9}, {
   3.589564368512167*^9, 3.589564391647792*^9}, {3.5895648456368837`*^9, 
   3.589564871066477*^9}, 3.58956504235352*^9, {3.5896040270039387`*^9, 
   3.589604120584044*^9}, {3.589604548428986*^9, 3.589604556629582*^9}, {
   3.5896047417624617`*^9, 3.589604756970118*^9}, {3.589604866139599*^9, 
   3.589604868669435*^9}, {3.5896049199376097`*^9, 3.5896049203726397`*^9}, {
   3.5896080066872473`*^9, 3.5896080392784433`*^9}, {3.589629681556573*^9, 
   3.589629863679892*^9}, {3.590163604156947*^9, 3.590163608244865*^9}, {
   3.590164198773056*^9, 3.5901642248310213`*^9}, {3.5901642841603327`*^9, 
   3.590164463155332*^9}, {3.590164570710555*^9, 3.590164606644683*^9}, {
   3.5901646415778503`*^9, 3.5901646745902777`*^9}, {3.590165638982345*^9, 
   3.5901656511802*^9}, {3.5901657353752193`*^9, 3.590165900940124*^9}, {
   3.5901661823277197`*^9, 3.590166268945464*^9}, {3.5901663049054947`*^9, 
   3.590166322893749*^9}, {3.590166397834988*^9, 3.5901664269439707`*^9}, {
   3.590166472216751*^9, 3.590166479723427*^9}, {3.5901665587674217`*^9, 
   3.590166609691782*^9}, {3.590166648107829*^9, 3.590166648292645*^9}, {
   3.5901667814951*^9, 3.590166821636662*^9}, {3.59016685188204*^9, 
   3.590167038146434*^9}, {3.59016709429813*^9, 3.5901671712119303`*^9}, {
   3.590167261162776*^9, 3.590167347186517*^9}, {3.5901714184979877`*^9, 
   3.5901714236395493`*^9}, {3.59017303389861*^9, 3.590173098793886*^9}, {
   3.5901732583369713`*^9, 3.590173271200037*^9}, {3.590208554684607*^9, 
   3.590208607396343*^9}, {3.590208722011047*^9, 3.590208737434698*^9}, {
   3.590208800582405*^9, 3.590208834953883*^9}, {3.590208878851124*^9, 
   3.5902090140372887`*^9}, {3.5902094773211737`*^9, 3.590209480944518*^9}, {
   3.590209535439331*^9, 3.59020959169274*^9}, {3.590213529272031*^9, 
   3.5902136438974237`*^9}, {3.590213725793303*^9, 3.5902138901578007`*^9}, {
   3.590214121662531*^9, 3.5902141521560373`*^9}, {3.59038215505576*^9, 
   3.5903821563747663`*^9}, {3.59038218686876*^9, 3.590382187552021*^9}, {
   3.590382877216712*^9, 3.590382955630331*^9}, 3.590491425729327*^9, {
   3.590727223962356*^9, 3.590727224061488*^9}, {3.5907274131421967`*^9, 
   3.590727413195882*^9}, {3.5907276323362827`*^9, 3.590727637418124*^9}, 
   3.5907279348327913`*^9, {3.590939971543048*^9, 3.590940179673439*^9}, {
   3.590941312077546*^9, 3.59094131294158*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FstandardF", "[", 
    RowBox[{
    "l_", ",", "k_Integer", ",", "m1_Integer", ",", "m3_Integer", ",", 
     "s_Integer", ",", "t_Integer", ",", "p_List", ",", "P_List", ",", "q_"}],
     "]"}], ":=", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"Spaa", "[", 
       RowBox[{"l", ",", 
        RowBox[{"p", "[", 
         RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], "2"], 
     SuperscriptBox[
      RowBox[{"Spaa", "[", 
       RowBox[{"l", ",", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"t", ",", 
           RowBox[{"Cyc", "[", 
            RowBox[{
             RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], ",", 
        
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"t", ",", 
           RowBox[{"Cyc", "[", 
            RowBox[{
             RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], ",", 
        RowBox[{"p", "[", 
         RowBox[{"[", "m1", "]"}], "]"}]}], "]"}], "2"], 
     RowBox[{"Spbb", "[", 
      RowBox[{"l", ",", "q"}], "]"}]}], 
    RowBox[{
     RowBox[{"Spab", "[", 
      RowBox[{"l", ",", 
       RowBox[{"P", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "l"}], "]"}], 
     RowBox[{"Spab", "[", 
      RowBox[{"l", ",", 
       RowBox[{"P", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}]}]]}], 
  ";"}]], "Input"],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"s", " ", "\[Element]", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["m", "2"], "+", "1"}], ",", "...", ",", "k"}], "}"}]}], 
    ",", " ", 
    RowBox[{"t", " ", "=", " ", "1"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"BubPolesFirstF", "[", 
     RowBox[{
     "k_Integer", ",", "m1_Integer", ",", "m2_Integer", ",", "m3_Integer", 
      ",", "s_Integer", ",", "p_List", ",", "P_List", ",", "q_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"MP2", "[", 
         RowBox[{"P", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "k"}], "]"}], "]"}], "]"}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"4", "\[Pi]"}], ")"}], 
          FractionBox["d", "2"]], "\[ImaginaryI]"}]]}], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"Spaa", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", "m1", "]"}], "]"}], ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", "m2", "]"}], "]"}]}], "]"}], "4"], 
       RowBox[{
        RowBox[{"DenomSpaa", "[", 
         RowBox[{"p", "[", 
          RowBox[{"[", 
           RowBox[{"1", ";;", "k"}], "]"}], "]"}], "]"}], 
        RowBox[{"DenomSpaa", "[", 
         RowBox[{"p", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"k", "+", "1"}], ";;"}], "]"}], "]"}], "]"}]}]], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"Spaa", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", "m1", "]"}], "]"}], ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", 
             RowBox[{"Cyc", "[", 
              RowBox[{
               RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
          ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", 
             RowBox[{"Cyc", "[", 
              RowBox[{
               RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
          ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], "2"], 
       RowBox[{"MP2", "[", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", 
           RowBox[{"Cyc", "[", 
            RowBox[{
             RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
        "]"}]], 
      RowBox[{
       RowBox[{"Spaa", "[", 
        RowBox[{
         RowBox[{"p", "[", 
          RowBox[{"[", 
           RowBox[{"Cyc", "[", 
            RowBox[{
             RowBox[{"s", "-", "1"}], ",", "p"}], "]"}], "]"}], "]"}], ",", 
         RowBox[{"p", "[", 
          RowBox[{"[", "s", "]"}], "]"}]}], "]"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"s", "-", "2"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"Cyc", "[", 
              RowBox[{
               RowBox[{"s", "-", "1"}], ",", "p"}], "]"}], "]"}], "]"}]}], 
          "]"}], 
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "s", "]"}], "]"}]}], "]"}], 
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"m1", "+", "1"}], ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"2", ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ")"}]}], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"FfirstF", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "k", "]"}], "]"}], ",", "k", ",", "m1", ",", "m3", 
           ",", "s", ",", "p", ",", "P", ",", "q"}], "]"}], 
         RowBox[{
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"k", "+", "1"}], "]"}], "]"}]}], "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}]}]], "+", 
        FractionBox[
         RowBox[{"FfirstF", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", "k", ",", "m1", ",", 
           "m3", ",", "s", ",", "p", ",", "P", ",", "q"}], "]"}], 
         RowBox[{
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}]}]], "+", 
        FractionBox[
         RowBox[{"FfirstF", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"-", "1"}], "]"}], "]"}], ",", "k", ",", "m1", ",", "m3",
            ",", "s", ",", "p", ",", "P", ",", "q"}], "]"}], 
         RowBox[{
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"-", "1"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"-", "1"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"k", "+", "1"}], "]"}], "]"}]}], "]"}]}]], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Spab", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "m3", "]"}], "]"}], ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
            "2"], 
           SuperscriptBox[
            RowBox[{"Spab", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "m1", "]"}], "]"}], ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", 
                 RowBox[{"Cyc", "[", 
                  RowBox[{
                   RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], 
               "]"}], ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", 
                 RowBox[{"Cyc", "[", 
                  RowBox[{
                   RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}],
               ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
            "2"]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"MP2", "[", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "k"}], "]"}], "]"}], "]"}], 
           RowBox[{"Spab", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "k", "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
           RowBox[{"Spab", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", 
               RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
           RowBox[{"Spab", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", 
               RowBox[{"-", "1"}], "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
           RowBox[{"Spab", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "m1", "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"m1", "+", "1"}], ",", 
                RowBox[{"Cyc", "[", 
                 RowBox[{
                  RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
             ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", 
                RowBox[{"Cyc", "[", 
                 RowBox[{
                  RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
             ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}]}], 
          ")"}]}]}], ")"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Spaa", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", "0"}], 
       ",", 
       RowBox[{
        RowBox[{"Spab", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", "0"}], 
       ",", 
       RowBox[{
        RowBox[{"Spbb", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", 
        "0"}]}], "}"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.587374455382286*^9, 3.5873744716238117`*^9}, {
   3.587374564280504*^9, 3.587374583635062*^9}, {3.587374625348033*^9, 
   3.587374697286599*^9}, {3.587374924928173*^9, 3.5873751830215673`*^9}, {
   3.58737521344565*^9, 3.587375223669652*^9}, {3.587375257172206*^9, 
   3.587375260938312*^9}, {3.587375307780035*^9, 3.587375374968087*^9}, {
   3.587375425208074*^9, 3.587375426122959*^9}, {3.587375749869644*^9, 
   3.587375785653722*^9}, {3.587375857874063*^9, 3.587375858230315*^9}, {
   3.587375892080545*^9, 3.5873759122441998`*^9}, {3.58737656734664*^9, 
   3.5873765812025747`*^9}, {3.587376622091567*^9, 3.5873766553917837`*^9}, {
   3.587376709465341*^9, 3.587376739099394*^9}, {3.587377329590639*^9, 
   3.5873774663915*^9}, {3.5873775248067904`*^9, 3.587377539440243*^9}, {
   3.587377576184071*^9, 3.587377629313121*^9}, {3.5873777597469378`*^9, 
   3.5873777731157427`*^9}, 3.587377832834421*^9, {3.587377867791526*^9, 
   3.587377942249283*^9}, {3.587378092598255*^9, 3.587378093972509*^9}, {
   3.5873781408927107`*^9, 3.587378183250334*^9}, {3.587379801675427*^9, 
   3.5873798220953197`*^9}, {3.5873798553257523`*^9, 3.587379875009357*^9}, {
   3.587379946163755*^9, 3.587379976977005*^9}, {3.587380018638941*^9, 
   3.587380036711071*^9}, {3.587380423265563*^9, 3.587380426365518*^9}, 
   3.5874079657510843`*^9, {3.587747588267619*^9, 3.587747588473556*^9}, 
   3.588333982254105*^9, 3.5883345565532846`*^9, {3.588348312818738*^9, 
   3.5883483491210938`*^9}, {3.588348449774456*^9, 3.58834846897581*^9}, {
   3.588348503774747*^9, 3.5883485677738123`*^9}, {3.58834863635987*^9, 
   3.58834867816291*^9}, {3.5883487749022207`*^9, 3.588348787999042*^9}, {
   3.5883488854635468`*^9, 3.588349360936574*^9}, {3.5883501618898163`*^9, 
   3.588350174905395*^9}, {3.588350486429679*^9, 3.588350487825652*^9}, {
   3.588351070967494*^9, 3.5883510739504433`*^9}, {3.5883513139867268`*^9, 
   3.588351318914274*^9}, {3.588351475826668*^9, 3.5883514761004477`*^9}, {
   3.5883515338209953`*^9, 3.588351534308784*^9}, {3.588351846636631*^9, 
   3.588351846993293*^9}, {3.58835939162449*^9, 3.588359391907145*^9}, {
   3.5883598312169857`*^9, 3.58835992185441*^9}, {3.588359963265499*^9, 
   3.588360352454049*^9}, {3.5883603825245647`*^9, 3.588360388894895*^9}, {
   3.5883604785474253`*^9, 3.5883605074313173`*^9}, {3.588360545099167*^9, 
   3.588360572015847*^9}, {3.5883611649924088`*^9, 3.588361193966226*^9}, {
   3.5884289731361847`*^9, 3.588429005725164*^9}, {3.5884290373817797`*^9, 
   3.588429056893894*^9}, {3.588429120395463*^9, 3.588429146451323*^9}, {
   3.588440038409374*^9, 3.5884401382551622`*^9}, {3.588440187005775*^9, 
   3.588440214466209*^9}, {3.588440495775775*^9, 3.5884405623008432`*^9}, {
   3.588440692506896*^9, 3.588440751165175*^9}, 3.588449050829479*^9, 
   3.5884829468645782`*^9, {3.589558752186674*^9, 3.5895587752810802`*^9}, {
   3.589558815113978*^9, 3.5895589498970003`*^9}, {3.589558987873446*^9, 
   3.589559058638464*^9}, {3.589559116833042*^9, 3.58955913686607*^9}, {
   3.589559670614498*^9, 3.589559717152121*^9}, {3.589559747223352*^9, 
   3.589559823481173*^9}, {3.5895598700081997`*^9, 3.58955987361471*^9}, {
   3.589560192622772*^9, 3.5895602889255533`*^9}, {3.589560330869426*^9, 
   3.5895606792235947`*^9}, {3.589560714560038*^9, 3.5895607672728853`*^9}, {
   3.589560803171348*^9, 3.589561105046091*^9}, {3.5895611418312197`*^9, 
   3.5895611462856007`*^9}, 3.589561883959586*^9, 3.589561918868976*^9, {
   3.589562356960041*^9, 3.589562396256318*^9}, {3.5895624701171227`*^9, 
   3.589562470632636*^9}, {3.5895626465717297`*^9, 3.589562650782975*^9}, {
   3.589562798228919*^9, 3.589562807702667*^9}, 3.589562930402363*^9, {
   3.589563027103237*^9, 3.5895630763538647`*^9}, {3.589563122444146*^9, 
   3.5895631596086063`*^9}, {3.589564135406872*^9, 3.589564139241499*^9}, {
   3.589564368512167*^9, 3.589564391647792*^9}, {3.5895648456368837`*^9, 
   3.589564871066477*^9}, 3.58956504235352*^9, {3.5896040270039387`*^9, 
   3.589604120584044*^9}, {3.589604548428986*^9, 3.589604556629582*^9}, {
   3.5896047417624617`*^9, 3.589604756970118*^9}, {3.589604866139599*^9, 
   3.589604868669435*^9}, {3.5896049199376097`*^9, 3.5896049203726397`*^9}, {
   3.5896080066872473`*^9, 3.5896080392784433`*^9}, {3.589629681556573*^9, 
   3.589629863679892*^9}, {3.590163604156947*^9, 3.590163608244865*^9}, {
   3.590164198773056*^9, 3.5901642248310213`*^9}, {3.5901642841603327`*^9, 
   3.590164463155332*^9}, {3.590164570710555*^9, 3.590164606644683*^9}, {
   3.5901646415778503`*^9, 3.5901646745902777`*^9}, {3.590165638982345*^9, 
   3.5901656511802*^9}, {3.5901657353752193`*^9, 3.590165900940124*^9}, {
   3.5901661823277197`*^9, 3.590166268945464*^9}, {3.5901663049054947`*^9, 
   3.590166322893749*^9}, {3.590166397834988*^9, 3.5901664269439707`*^9}, {
   3.590166472216751*^9, 3.590166479723427*^9}, {3.5901665587674217`*^9, 
   3.590166609691782*^9}, {3.590166648107829*^9, 3.590166648292645*^9}, {
   3.5901667814951*^9, 3.590166821636662*^9}, {3.59016685188204*^9, 
   3.590167038146434*^9}, {3.59016709429813*^9, 3.5901671712119303`*^9}, {
   3.590167261162776*^9, 3.590167347186517*^9}, {3.5901714184979877`*^9, 
   3.5901714236395493`*^9}, {3.59017303389861*^9, 3.590173098793886*^9}, {
   3.5901732583369713`*^9, 3.590173271200037*^9}, {3.590208554684607*^9, 
   3.590208607396343*^9}, {3.590208722011047*^9, 3.590208737434698*^9}, {
   3.590208800582405*^9, 3.590208834953883*^9}, {3.590208878851124*^9, 
   3.5902090140372887`*^9}, {3.5902094773211737`*^9, 3.590209480944518*^9}, {
   3.590209535439331*^9, 3.59020959169274*^9}, {3.590213529272031*^9, 
   3.5902136438974237`*^9}, {3.590213725793303*^9, 3.5902138901578007`*^9}, {
   3.590214121662531*^9, 3.5902141521560373`*^9}, {3.5902155244723682`*^9, 
   3.59021552910072*^9}, 3.590215624002421*^9, {3.590215657402423*^9, 
   3.5902157355792103`*^9}, {3.590215771358428*^9, 3.5902160183067923`*^9}, 
   3.590216190185504*^9, {3.590382156386065*^9, 3.590382157527944*^9}, {
   3.590382187564382*^9, 3.590382188593104*^9}, {3.590382965370702*^9, 
   3.590382968616127*^9}, 3.590491428566329*^9, {3.590727224071135*^9, 
   3.590727224457534*^9}, {3.5907274132191763`*^9, 3.590727413255294*^9}, {
   3.590727645374879*^9, 3.590727747281251*^9}, 3.590727934835053*^9, {
   3.590940200192377*^9, 3.590940302906699*^9}, {3.590941304914813*^9, 
   3.5909413061517467`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FfirstF", "[", 
    RowBox[{
    "l_", ",", "k_Integer", ",", "m1_Integer", ",", "m3_Integer", ",", 
     "s_Integer", ",", "p_List", ",", "P_List", ",", "q_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"Spaa", "[", 
       RowBox[{"l", ",", 
        RowBox[{"p", "[", 
         RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], "2"], 
     SuperscriptBox[
      RowBox[{"Spaa", "[", 
       RowBox[{"l", ",", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", 
           RowBox[{"Cyc", "[", 
            RowBox[{
             RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], ",", 
        
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", 
           RowBox[{"Cyc", "[", 
            RowBox[{
             RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], ",", 
        RowBox[{"p", "[", 
         RowBox[{"[", "m1", "]"}], "]"}]}], "]"}], "2"], 
     RowBox[{"Spbb", "[", 
      RowBox[{"l", ",", "q"}], "]"}]}], 
    RowBox[{
     RowBox[{"Spaa", "[", 
      RowBox[{"l", ",", 
       RowBox[{"P", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", 
          RowBox[{"Cyc", "[", 
           RowBox[{
            RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], ",", 
       RowBox[{"P", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"m1", "+", "1"}], ",", 
          RowBox[{"Cyc", "[", 
           RowBox[{
            RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], ",", 
       RowBox[{"p", "[", 
        RowBox[{"[", "m1", "]"}], "]"}]}], "]"}], 
     RowBox[{"Spab", "[", 
      RowBox[{"l", ",", 
       RowBox[{"P", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "l"}], "]"}], 
     RowBox[{"Spab", "[", 
      RowBox[{"l", ",", 
       RowBox[{"P", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}]}]]}], 
  ";"}]], "Input"],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"s", " ", "=", " ", 
     SubscriptBox["l", "2"]}], ",", " ", 
    RowBox[{"t", " ", "\[Element]", " ", 
     RowBox[{"{", 
      RowBox[{"2", ",", "...", ",", 
       RowBox[{
        SubscriptBox["m", "1"], "-", "1"}]}], "}"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"BubPolesLastF", "[", 
     RowBox[{
     "k_Integer", ",", "m1_Integer", ",", "m2_Integer", ",", "m3_Integer", 
      ",", "t_Integer", ",", "p_List", ",", "P_List", ",", "q_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"MP2", "[", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "k"}], "]"}], "]"}], "]"}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"4", "\[Pi]"}], ")"}], 
         FractionBox["d", "2"]], "\[ImaginaryI]"}]], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"Spaa", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", "m1", "]"}], "]"}], ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", "m2", "]"}], "]"}]}], "]"}], "4"], 
       RowBox[{
        RowBox[{"DenomSpaa", "[", 
         RowBox[{"p", "[", 
          RowBox[{"[", 
           RowBox[{"1", ";;", "k"}], "]"}], "]"}], "]"}], 
        RowBox[{"DenomSpaa", "[", 
         RowBox[{"p", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"k", "+", "1"}], ";;"}], "]"}], "]"}], "]"}]}]], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"Spaa", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", "m1", "]"}], "]"}], ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"t", ",", 
             RowBox[{"Cyc", "[", 
              RowBox[{
               RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
          ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"t", ",", "k"}], "]"}], "]"}], ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], "2"], 
       RowBox[{"MP2", "[", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"t", ",", "k"}], "]"}], "]"}], "]"}]], 
      RowBox[{
       RowBox[{"Spaa", "[", 
        RowBox[{
         RowBox[{"p", "[", 
          RowBox[{"[", 
           RowBox[{"Cyc", "[", 
            RowBox[{
             RowBox[{"t", "-", "1"}], ",", "p"}], "]"}], "]"}], "]"}], ",", 
         RowBox[{"p", "[", 
          RowBox[{"[", "t", "]"}], "]"}]}], "]"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"t", ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"t", ",", 
              RowBox[{"k", "-", "1"}]}], "]"}], "]"}], ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}], "]"}], 
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"m1", "+", "1"}], ",", "k"}], "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"t", ",", "k"}], "]"}], "]"}], ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"Cyc", "[", 
              RowBox[{
               RowBox[{"t", "-", "1"}], ",", "p"}], "]"}], "]"}], "]"}]}], 
          "]"}], 
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"m1", "+", "1"}], ",", "k"}], "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"t", "+", "1"}], ",", "p"}], "]"}], ",", "k"}], "]"}],
             "]"}], ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "t", "]"}], "]"}]}], "]"}]}], ")"}]}], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"FlastF", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", "k", ",", "m1", ",", "m3", 
           ",", "t", ",", "p", ",", "P", ",", "q"}], "]"}], 
         RowBox[{
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"k", "+", "1"}], "]"}], "]"}]}], "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}]}]], "+", 
        FractionBox[
         RowBox[{"FlastF", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", "k", ",", "m1", ",", 
           "m3", ",", "t", ",", "p", ",", "P", ",", "q"}], "]"}], 
         RowBox[{
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}]}]], "+", 
        FractionBox[
         RowBox[{"FlastF", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"-", "1"}], "]"}], "]"}], ",", "k", ",", "m1", ",", "m3",
            ",", "t", ",", "p", ",", "P", ",", "q"}], "]"}], 
         RowBox[{
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"-", "1"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"-", "1"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"k", "+", "1"}], "]"}], "]"}]}], "]"}]}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"Spab", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "m3", "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], "2"], 
          RowBox[{"Spab", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", "m1", "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"t", ",", 
               RowBox[{"Cyc", "[", 
                RowBox[{
                 RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
            ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"t", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}]}], 
         RowBox[{
          RowBox[{"MP2", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "k"}], "]"}], "]"}], "]"}], 
          RowBox[{"Spab", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
          RowBox[{"Spab", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
          RowBox[{"Spab", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"-", "1"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}]}]]}], 
       ")"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Spaa", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", "0"}], 
       ",", 
       RowBox[{
        RowBox[{"Spab", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", "0"}], 
       ",", 
       RowBox[{
        RowBox[{"Spbb", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", 
        "0"}]}], "}"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.587374455382286*^9, 3.5873744716238117`*^9}, {
   3.587374564280504*^9, 3.587374583635062*^9}, {3.587374625348033*^9, 
   3.587374697286599*^9}, {3.587374924928173*^9, 3.5873751830215673`*^9}, {
   3.58737521344565*^9, 3.587375223669652*^9}, {3.587375257172206*^9, 
   3.587375260938312*^9}, {3.587375307780035*^9, 3.587375374968087*^9}, {
   3.587375425208074*^9, 3.587375426122959*^9}, {3.587375749869644*^9, 
   3.587375785653722*^9}, {3.587375857874063*^9, 3.587375858230315*^9}, {
   3.587375892080545*^9, 3.5873759122441998`*^9}, {3.58737656734664*^9, 
   3.5873765812025747`*^9}, {3.587376622091567*^9, 3.5873766553917837`*^9}, {
   3.587376709465341*^9, 3.587376739099394*^9}, {3.587377329590639*^9, 
   3.5873774663915*^9}, {3.5873775248067904`*^9, 3.587377539440243*^9}, {
   3.587377576184071*^9, 3.587377629313121*^9}, {3.5873777597469378`*^9, 
   3.5873777731157427`*^9}, 3.587377832834421*^9, {3.587377867791526*^9, 
   3.587377942249283*^9}, {3.587378092598255*^9, 3.587378093972509*^9}, {
   3.5873781408927107`*^9, 3.587378183250334*^9}, {3.587379801675427*^9, 
   3.5873798220953197`*^9}, {3.5873798553257523`*^9, 3.587379875009357*^9}, {
   3.587379946163755*^9, 3.587379976977005*^9}, {3.587380018638941*^9, 
   3.587380036711071*^9}, {3.587380423265563*^9, 3.587380426365518*^9}, 
   3.5874079657510843`*^9, {3.587747588267619*^9, 3.587747588473556*^9}, 
   3.588333982254105*^9, 3.5883345565532846`*^9, {3.588348312818738*^9, 
   3.5883483491210938`*^9}, {3.588348449774456*^9, 3.58834846897581*^9}, {
   3.588348503774747*^9, 3.5883485677738123`*^9}, {3.58834863635987*^9, 
   3.58834867816291*^9}, {3.5883487749022207`*^9, 3.588348787999042*^9}, {
   3.5883488854635468`*^9, 3.588349360936574*^9}, {3.5883501618898163`*^9, 
   3.588350174905395*^9}, {3.588350486429679*^9, 3.588350487825652*^9}, {
   3.588351070967494*^9, 3.5883510739504433`*^9}, {3.5883513139867268`*^9, 
   3.588351318914274*^9}, {3.588351475826668*^9, 3.5883514761004477`*^9}, {
   3.5883515338209953`*^9, 3.588351534308784*^9}, {3.588351846636631*^9, 
   3.588351846993293*^9}, {3.58835939162449*^9, 3.588359391907145*^9}, {
   3.5883598312169857`*^9, 3.58835992185441*^9}, {3.588359963265499*^9, 
   3.588360352454049*^9}, {3.5883603825245647`*^9, 3.588360388894895*^9}, {
   3.5883604785474253`*^9, 3.5883605074313173`*^9}, {3.588360545099167*^9, 
   3.588360572015847*^9}, {3.5883611649924088`*^9, 3.588361193966226*^9}, {
   3.5884289731361847`*^9, 3.588429005725164*^9}, {3.5884290373817797`*^9, 
   3.588429056893894*^9}, {3.588429120395463*^9, 3.588429146451323*^9}, {
   3.588440038409374*^9, 3.5884401382551622`*^9}, {3.588440187005775*^9, 
   3.588440214466209*^9}, {3.588440495775775*^9, 3.5884405623008432`*^9}, {
   3.588440692506896*^9, 3.588440751165175*^9}, 3.588449050829479*^9, 
   3.5884829468645782`*^9, {3.589558752186674*^9, 3.5895587752810802`*^9}, {
   3.589558815113978*^9, 3.5895589498970003`*^9}, {3.589558987873446*^9, 
   3.589559058638464*^9}, {3.589559116833042*^9, 3.58955913686607*^9}, {
   3.589559670614498*^9, 3.589559717152121*^9}, {3.589559747223352*^9, 
   3.589559823481173*^9}, {3.5895598700081997`*^9, 3.58955987361471*^9}, {
   3.589560192622772*^9, 3.5895602889255533`*^9}, {3.589560330869426*^9, 
   3.5895606792235947`*^9}, {3.589560714560038*^9, 3.5895607672728853`*^9}, {
   3.589560803171348*^9, 3.589561105046091*^9}, {3.5895611418312197`*^9, 
   3.5895611462856007`*^9}, 3.589561883959586*^9, 3.589561918868976*^9, {
   3.589562356960041*^9, 3.589562396256318*^9}, {3.5895624701171227`*^9, 
   3.589562470632636*^9}, {3.5895626465717297`*^9, 3.589562650782975*^9}, {
   3.589562798228919*^9, 3.589562807702667*^9}, 3.589562930402363*^9, {
   3.589563027103237*^9, 3.5895630763538647`*^9}, {3.589563122444146*^9, 
   3.5895631596086063`*^9}, {3.589564135406872*^9, 3.589564139241499*^9}, {
   3.589564368512167*^9, 3.589564391647792*^9}, {3.5895648456368837`*^9, 
   3.589564871066477*^9}, 3.58956504235352*^9, {3.5896040270039387`*^9, 
   3.589604120584044*^9}, {3.589604548428986*^9, 3.589604556629582*^9}, {
   3.5896047417624617`*^9, 3.589604756970118*^9}, {3.589604866139599*^9, 
   3.589604868669435*^9}, {3.5896049199376097`*^9, 3.5896049203726397`*^9}, {
   3.5896080066872473`*^9, 3.5896080392784433`*^9}, {3.589629681556573*^9, 
   3.589629863679892*^9}, {3.590163604156947*^9, 3.590163608244865*^9}, {
   3.590164198773056*^9, 3.5901642248310213`*^9}, {3.5901642841603327`*^9, 
   3.590164463155332*^9}, {3.590164570710555*^9, 3.590164606644683*^9}, {
   3.5901646415778503`*^9, 3.5901646745902777`*^9}, {3.590165638982345*^9, 
   3.5901656511802*^9}, {3.5901657353752193`*^9, 3.590165900940124*^9}, {
   3.5901661823277197`*^9, 3.590166268945464*^9}, {3.5901663049054947`*^9, 
   3.590166322893749*^9}, {3.590166397834988*^9, 3.5901664269439707`*^9}, {
   3.590166472216751*^9, 3.590166479723427*^9}, {3.5901665587674217`*^9, 
   3.590166609691782*^9}, {3.590166648107829*^9, 3.590166648292645*^9}, {
   3.5901667814951*^9, 3.590166821636662*^9}, {3.59016685188204*^9, 
   3.590167038146434*^9}, {3.59016709429813*^9, 3.5901671712119303`*^9}, {
   3.590167261162776*^9, 3.590167347186517*^9}, {3.5901714184979877`*^9, 
   3.5901714236395493`*^9}, {3.59017303389861*^9, 3.590173098793886*^9}, {
   3.5901732583369713`*^9, 3.590173271200037*^9}, {3.590208554684607*^9, 
   3.590208607396343*^9}, {3.590208722011047*^9, 3.590208737434698*^9}, {
   3.590208800582405*^9, 3.590208834953883*^9}, {3.590208878851124*^9, 
   3.5902090140372887`*^9}, {3.5902094773211737`*^9, 3.590209480944518*^9}, {
   3.590209535439331*^9, 3.59020959169274*^9}, {3.590213529272031*^9, 
   3.5902136438974237`*^9}, {3.590213725793303*^9, 3.5902138901578007`*^9}, {
   3.590214121662531*^9, 3.5902141521560373`*^9}, {3.590216499068328*^9, 
   3.590216641155924*^9}, {3.590216782424312*^9, 3.590216949214878*^9}, {
   3.590217076388062*^9, 3.590217111793418*^9}, {3.590217567381154*^9, 
   3.590217593310025*^9}, {3.590217650641098*^9, 3.5902176675331573`*^9}, {
   3.590217908452569*^9, 3.590217910056286*^9}, {3.590218248389708*^9, 
   3.590218249658482*^9}, {3.590218298549869*^9, 3.590218299987591*^9}, 
   3.590218398760803*^9, {3.59021843125858*^9, 3.590218473460723*^9}, {
   3.590382157535356*^9, 3.5903821580504913`*^9}, {3.590382188604498*^9, 
   3.59038218890639*^9}, {3.590382986339287*^9, 3.590382992124855*^9}, 
   3.590491432615141*^9, {3.5907272244647017`*^9, 3.5907272245386343`*^9}, {
   3.59072738902247*^9, 3.590727413279728*^9}, 3.590727934836783*^9, {
   3.590940318638468*^9, 3.590940324142282*^9}, {3.590940392029607*^9, 
   3.590940505691598*^9}, {3.59094129437922*^9, 3.590941295336931*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FlastF", "[", 
    RowBox[{
    "l_", ",", "k_Integer", ",", "m1_Integer", ",", "m3_Integer", ",", 
     "t_Integer", ",", "p_List", ",", "P_List", ",", "q_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"Spaa", "[", 
       RowBox[{"l", ",", 
        RowBox[{"p", "[", 
         RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], "2"], 
     RowBox[{"Spaa", "[", 
      RowBox[{"l", ",", 
       RowBox[{"P", "[", 
        RowBox[{"[", 
         RowBox[{"t", ",", "k"}], "]"}], "]"}], ",", 
       RowBox[{"P", "[", 
        RowBox[{"[", 
         RowBox[{"t", ",", 
          RowBox[{"Cyc", "[", 
           RowBox[{
            RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], ",", 
       
       RowBox[{"p", "[", 
        RowBox[{"[", "m1", "]"}], "]"}]}], "]"}], 
     RowBox[{"Spbb", "[", 
      RowBox[{"l", ",", "q"}], "]"}]}], 
    RowBox[{
     RowBox[{"Spab", "[", 
      RowBox[{"l", ",", 
       RowBox[{"P", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "l"}], "]"}], 
     RowBox[{"Spab", "[", 
      RowBox[{"l", ",", 
       RowBox[{"P", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}]}]]}], 
  ";"}]], "Input"],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"s", " ", "=", " ", 
     SubscriptBox["l", "2"]}], ",", " ", 
    RowBox[{"t", " ", "=", " ", "1"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"BubPolesFinalF", "[", 
     RowBox[{
     "k_Integer", ",", "m1_Integer", ",", "m2_Integer", ",", "m3_Integer", 
      ",", "p_List", ",", "P_List", ",", "q_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"4", "\[Pi]"}], ")"}], 
          FractionBox["d", "2"]], "\[ImaginaryI]"}]]}], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"Spaa", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", "m1", "]"}], "]"}], ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", "m2", "]"}], "]"}]}], "]"}], "4"], 
       RowBox[{
        RowBox[{"DenomSpaa", "[", 
         RowBox[{"p", "[", 
          RowBox[{"[", 
           RowBox[{"1", ";;", "k"}], "]"}], "]"}], "]"}], 
        RowBox[{"DenomSpaa", "[", 
         RowBox[{"p", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"k", "+", "1"}], ";;"}], "]"}], "]"}], "]"}]}]], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"Spaa", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", "m1", "]"}], "]"}], ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", 
             RowBox[{"Cyc", "[", 
              RowBox[{
               RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
          ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], "2"], 
       RowBox[{
        RowBox[{"Spaa", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", "m1", "]"}], "]"}], ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", 
             RowBox[{"Cyc", "[", 
              RowBox[{
               RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
          ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], "]"}], 
        RowBox[{"Spaa", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", "m1", "]"}], "]"}], ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"m1", "+", "1"}], ",", "k"}], "]"}], "]"}], ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}]], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"FfinalF", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", "k", ",", "m1", ",", 
           "m3", ",", "p", ",", "P", ",", "q"}], "]"}], 
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}]], "+", 
        FractionBox[
         RowBox[{"FfinalF", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"-", "1"}], "]"}], "]"}], ",", "k", ",", "m1", ",", "m3",
            ",", "p", ",", "P", ",", "q"}], "]"}], 
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"-", "1"}], "]"}], "]"}], ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"k", "+", "1"}], "]"}], "]"}]}], "]"}]], 
        "\[IndentingNewLine]", "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"Spab", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "m3", "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], "2"], 
          RowBox[{"Spab", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", "m1", "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", 
               RowBox[{"Cyc", "[", 
                RowBox[{
                 RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
            ",", "q"}], "]"}]}], 
         RowBox[{
          RowBox[{"MP2", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "k"}], "]"}], "]"}], "]"}], 
          RowBox[{"Spab", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
          RowBox[{"Spab", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"-", "1"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
          RowBox[{"Spab", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", "m1", "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"m1", "+", "1"}], ",", "k"}], "]"}], "]"}], ",", "q"}],
            "]"}]}]]}], ")"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Spaa", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", "0"}], 
       ",", 
       RowBox[{
        RowBox[{"Spab", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", "0"}], 
       ",", 
       RowBox[{
        RowBox[{"Spbb", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", 
        "0"}]}], "}"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.587374455382286*^9, 3.5873744716238117`*^9}, {
   3.587374564280504*^9, 3.587374583635062*^9}, {3.587374625348033*^9, 
   3.587374697286599*^9}, {3.587374924928173*^9, 3.5873751830215673`*^9}, {
   3.58737521344565*^9, 3.587375223669652*^9}, {3.587375257172206*^9, 
   3.587375260938312*^9}, {3.587375307780035*^9, 3.587375374968087*^9}, {
   3.587375425208074*^9, 3.587375426122959*^9}, {3.587375749869644*^9, 
   3.587375785653722*^9}, {3.587375857874063*^9, 3.587375858230315*^9}, {
   3.587375892080545*^9, 3.5873759122441998`*^9}, {3.58737656734664*^9, 
   3.5873765812025747`*^9}, {3.587376622091567*^9, 3.5873766553917837`*^9}, {
   3.587376709465341*^9, 3.587376739099394*^9}, {3.587377329590639*^9, 
   3.5873774663915*^9}, {3.5873775248067904`*^9, 3.587377539440243*^9}, {
   3.587377576184071*^9, 3.587377629313121*^9}, {3.5873777597469378`*^9, 
   3.5873777731157427`*^9}, 3.587377832834421*^9, {3.587377867791526*^9, 
   3.587377942249283*^9}, {3.587378092598255*^9, 3.587378093972509*^9}, {
   3.5873781408927107`*^9, 3.587378183250334*^9}, {3.587379801675427*^9, 
   3.5873798220953197`*^9}, {3.5873798553257523`*^9, 3.587379875009357*^9}, {
   3.587379946163755*^9, 3.587379976977005*^9}, {3.587380018638941*^9, 
   3.587380036711071*^9}, {3.587380423265563*^9, 3.587380426365518*^9}, 
   3.5874079657510843`*^9, {3.587747588267619*^9, 3.587747588473556*^9}, 
   3.588333982254105*^9, 3.5883345565532846`*^9, {3.588348312818738*^9, 
   3.5883483491210938`*^9}, {3.588348449774456*^9, 3.58834846897581*^9}, {
   3.588348503774747*^9, 3.5883485677738123`*^9}, {3.58834863635987*^9, 
   3.58834867816291*^9}, {3.5883487749022207`*^9, 3.588348787999042*^9}, {
   3.5883488854635468`*^9, 3.588349360936574*^9}, {3.5883501618898163`*^9, 
   3.588350174905395*^9}, {3.588350486429679*^9, 3.588350487825652*^9}, {
   3.588351070967494*^9, 3.5883510739504433`*^9}, {3.5883513139867268`*^9, 
   3.588351318914274*^9}, {3.588351475826668*^9, 3.5883514761004477`*^9}, {
   3.5883515338209953`*^9, 3.588351534308784*^9}, {3.588351846636631*^9, 
   3.588351846993293*^9}, {3.58835939162449*^9, 3.588359391907145*^9}, {
   3.5883598312169857`*^9, 3.58835992185441*^9}, {3.588359963265499*^9, 
   3.588360352454049*^9}, {3.5883603825245647`*^9, 3.588360388894895*^9}, {
   3.5883604785474253`*^9, 3.5883605074313173`*^9}, {3.588360545099167*^9, 
   3.588360572015847*^9}, {3.5883611649924088`*^9, 3.588361193966226*^9}, {
   3.5884289731361847`*^9, 3.588429005725164*^9}, {3.5884290373817797`*^9, 
   3.588429056893894*^9}, {3.588429120395463*^9, 3.588429146451323*^9}, {
   3.588440038409374*^9, 3.5884401382551622`*^9}, {3.588440187005775*^9, 
   3.588440214466209*^9}, {3.588440495775775*^9, 3.5884405623008432`*^9}, {
   3.588440692506896*^9, 3.588440751165175*^9}, 3.588449050829479*^9, 
   3.5884829468645782`*^9, {3.589558752186674*^9, 3.5895587752810802`*^9}, {
   3.589558815113978*^9, 3.5895589498970003`*^9}, {3.589558987873446*^9, 
   3.589559058638464*^9}, {3.589559116833042*^9, 3.58955913686607*^9}, {
   3.589559670614498*^9, 3.589559717152121*^9}, {3.589559747223352*^9, 
   3.589559823481173*^9}, {3.5895598700081997`*^9, 3.58955987361471*^9}, {
   3.589560192622772*^9, 3.5895602889255533`*^9}, {3.589560330869426*^9, 
   3.5895606792235947`*^9}, {3.589560714560038*^9, 3.5895607672728853`*^9}, {
   3.589560803171348*^9, 3.589561105046091*^9}, {3.5895611418312197`*^9, 
   3.5895611462856007`*^9}, 3.589561883959586*^9, 3.589561918868976*^9, {
   3.589562356960041*^9, 3.589562396256318*^9}, {3.5895624701171227`*^9, 
   3.589562470632636*^9}, {3.5895626465717297`*^9, 3.589562650782975*^9}, {
   3.589562798228919*^9, 3.589562807702667*^9}, 3.589562930402363*^9, {
   3.589563027103237*^9, 3.5895630763538647`*^9}, {3.589563122444146*^9, 
   3.5895631596086063`*^9}, {3.589564135406872*^9, 3.589564139241499*^9}, {
   3.589564368512167*^9, 3.589564391647792*^9}, {3.5895648456368837`*^9, 
   3.589564871066477*^9}, 3.58956504235352*^9, {3.5896040270039387`*^9, 
   3.589604120584044*^9}, {3.589604548428986*^9, 3.589604556629582*^9}, {
   3.5896047417624617`*^9, 3.589604756970118*^9}, {3.589604866139599*^9, 
   3.589604868669435*^9}, {3.5896049199376097`*^9, 3.5896049203726397`*^9}, {
   3.5896080066872473`*^9, 3.5896080392784433`*^9}, {3.589629681556573*^9, 
   3.589629863679892*^9}, {3.590163604156947*^9, 3.590163608244865*^9}, {
   3.590164198773056*^9, 3.5901642248310213`*^9}, {3.5901642841603327`*^9, 
   3.590164463155332*^9}, {3.590164570710555*^9, 3.590164606644683*^9}, {
   3.5901646415778503`*^9, 3.5901646745902777`*^9}, {3.590165638982345*^9, 
   3.5901656511802*^9}, {3.5901657353752193`*^9, 3.590165900940124*^9}, {
   3.5901661823277197`*^9, 3.590166268945464*^9}, {3.5901663049054947`*^9, 
   3.590166322893749*^9}, {3.590166397834988*^9, 3.5901664269439707`*^9}, {
   3.590166472216751*^9, 3.590166479723427*^9}, {3.5901665587674217`*^9, 
   3.590166609691782*^9}, {3.590166648107829*^9, 3.590166648292645*^9}, {
   3.5901667814951*^9, 3.590166821636662*^9}, {3.59016685188204*^9, 
   3.590167038146434*^9}, {3.59016709429813*^9, 3.5901671712119303`*^9}, {
   3.590167261162776*^9, 3.590167347186517*^9}, {3.5901714184979877`*^9, 
   3.5901714236395493`*^9}, {3.59017303389861*^9, 3.590173098793886*^9}, {
   3.5901732583369713`*^9, 3.590173271200037*^9}, {3.590208554684607*^9, 
   3.590208607396343*^9}, {3.590208722011047*^9, 3.590208737434698*^9}, {
   3.590208800582405*^9, 3.590208834953883*^9}, {3.590208878851124*^9, 
   3.5902090140372887`*^9}, {3.5902094773211737`*^9, 3.590209480944518*^9}, {
   3.590209535439331*^9, 3.59020959169274*^9}, {3.590213529272031*^9, 
   3.5902136438974237`*^9}, {3.590213725793303*^9, 3.5902138901578007`*^9}, {
   3.590214121662531*^9, 3.5902141521560373`*^9}, {3.5902155244723682`*^9, 
   3.59021552910072*^9}, 3.590215624002421*^9, {3.590215657402423*^9, 
   3.5902157355792103`*^9}, {3.590215771358428*^9, 3.5902160183067923`*^9}, 
   3.590216190185504*^9, {3.590223544028965*^9, 3.590223548811363*^9}, {
   3.5902238770979767`*^9, 3.5902239057629013`*^9}, {3.590223973313908*^9, 
   3.5902241513005533`*^9}, {3.590224671994562*^9, 3.590224854005972*^9}, {
   3.59022488864382*^9, 3.590224928572917*^9}, {3.590382158061607*^9, 
   3.590382158689026*^9}, {3.5903821889167023`*^9, 3.590382189188396*^9}, {
   3.590383004665031*^9, 3.590383136355414*^9}, 3.590491436548231*^9, {
   3.590727224544345*^9, 3.5907272245849857`*^9}, {3.590727413291898*^9, 
   3.590727413306377*^9}, 3.5907279348381033`*^9, {3.590940524388356*^9, 
   3.5909405285739927`*^9}, {3.590940594267778*^9, 3.590940642257286*^9}, {
   3.590946643608294*^9, 3.5909466543666267`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FfinalF", "[", 
    RowBox[{
    "l_", ",", "k_Integer", ",", "m1_Integer", ",", "m3_Integer", ",", 
     "p_List", ",", "P_List", ",", "q_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"Spaa", "[", 
       RowBox[{"l", ",", 
        RowBox[{"p", "[", 
         RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], "2"], 
     RowBox[{"Spaa", "[", 
      RowBox[{"l", ",", 
       RowBox[{"P", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
       RowBox[{"P", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", 
          RowBox[{"Cyc", "[", 
           RowBox[{
            RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], ",", 
       
       RowBox[{"p", "[", 
        RowBox[{"[", "m1", "]"}], "]"}]}], "]"}], 
     RowBox[{"Spbb", "[", 
      RowBox[{"l", ",", "q"}], "]"}]}], 
    RowBox[{
     RowBox[{"Spaa", "[", 
      RowBox[{"l", ",", 
       RowBox[{"P", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
       RowBox[{"P", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"m1", "+", "1"}], ",", "k"}], "]"}], "]"}], ",", 
       RowBox[{"p", "[", 
        RowBox[{"[", "m1", "]"}], "]"}]}], "]"}], 
     RowBox[{"Spab", "[", 
      RowBox[{"l", ",", 
       RowBox[{"P", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "l"}], "]"}], 
     RowBox[{"Spab", "[", 
      RowBox[{"l", ",", 
       RowBox[{"P", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}]}]]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.590946558034319*^9, 3.590946578332823*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 2}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 4}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"s", " ", "\[Element]", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["m", "2"], "+", "1"}], ",", "...", ",", "k"}], "}"}]}], 
    ",", " ", 
    RowBox[{"t", " ", "=", " ", 
     RowBox[{"-", 
      SubscriptBox["l", "1"]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"BubPolesStandardD", "[", 
     RowBox[{
     "k_Integer", ",", "m1_Integer", ",", "m2_Integer", ",", "m3_Integer", 
      ",", "s_Integer", ",", "p_List", ",", "P_List", ",", "q_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"MP2", "[", 
         RowBox[{"P", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "k"}], "]"}], "]"}], "]"}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"4", "\[Pi]"}], ")"}], 
          FractionBox["d", "2"]], "\[ImaginaryI]"}]]}], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"Spaa", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", "m1", "]"}], "]"}], ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", "m2", "]"}], "]"}]}], "]"}], "4"], 
       RowBox[{
        RowBox[{"DenomSpaa", "[", 
         RowBox[{"p", "[", 
          RowBox[{"[", 
           RowBox[{"1", ";;", "k"}], "]"}], "]"}], "]"}], 
        RowBox[{"DenomSpaa", "[", 
         RowBox[{"p", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"k", "+", "1"}], ";;"}], "]"}], "]"}], "]"}]}]], 
      RowBox[{"Spaa", "[", 
       RowBox[{
        RowBox[{"p", "[", 
         RowBox[{"[", 
          RowBox[{"Cyc", "[", 
           RowBox[{
            RowBox[{"s", "-", "1"}], ",", "p"}], "]"}], "]"}], "]"}], ",", 
        RowBox[{"p", "[", 
         RowBox[{"[", "s", "]"}], "]"}]}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"FstandardD", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", "k", ",", "m1", ",", "m3", 
           ",", "s", ",", "p", ",", "P", ",", "q"}], "]"}], 
         RowBox[{
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"k", "+", "1"}], "]"}], "]"}]}], "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}]}]], "+", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"s", "\[NotEqual]", "k"}], ",", 
          FractionBox[
           RowBox[{"FstandardD", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "k", "]"}], "]"}], ",", "k", ",", "m1", ",", "m3", 
             ",", "s", ",", "p", ",", "P", ",", "q"}], "]"}], 
           RowBox[{
            RowBox[{"Spaa", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "k", "]"}], "]"}], ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
            RowBox[{"Spaa", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "k", "]"}], "]"}], ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", 
                RowBox[{"k", "+", "1"}], "]"}], "]"}]}], "]"}], 
            RowBox[{"Spaa", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "k", "]"}], "]"}], ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", 
                RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}]}]], ",", "0"}], 
         "]"}], "+", 
        FractionBox[
         RowBox[{"FstandardD", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", "k", ",", "m1", ",", 
           "m3", ",", "s", ",", "p", ",", "P", ",", "q"}], "]"}], 
         RowBox[{
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}]}]], "+", 
        FractionBox[
         RowBox[{"FstandardD", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"-", "1"}], "]"}], "]"}], ",", "k", ",", "m1", ",", "m3",
            ",", "s", ",", "p", ",", "P", ",", "q"}], "]"}], 
         RowBox[{
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"-", "1"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"-", "1"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"-", "1"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"k", "+", "1"}], "]"}], "]"}]}], "]"}]}]], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Spab", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", "m1", "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], "2"], 
         
         SuperscriptBox[
          RowBox[{"Spab", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", "m3", "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], "2"], 
         
         RowBox[{"Spbb", "[", 
          RowBox[{"q", ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"s", ",", "k"}], "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Spaa", "[", 
               RowBox[{
                RowBox[{"p", "[", 
                 RowBox[{"[", "m1", "]"}], "]"}], ",", 
                RowBox[{"p", "[", 
                 RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], 
              RowBox[{"Spbb", "[", 
               RowBox[{"q", ",", 
                RowBox[{"P", "[", 
                 RowBox[{"[", 
                  RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
                RowBox[{"P", "[", 
                 RowBox[{"[", 
                  RowBox[{"1", ",", 
                   RowBox[{"Cyc", "[", 
                    RowBox[{
                    RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], 
                 "]"}], ",", 
                RowBox[{"P", "[", 
                 RowBox[{"[", 
                  RowBox[{"s", ",", "k"}], "]"}], "]"}], ",", 
                RowBox[{"P", "[", 
                 RowBox[{"[", 
                  RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}]}], 
             "-", 
             RowBox[{
              RowBox[{"Spab", "[", 
               RowBox[{
                RowBox[{"p", "[", 
                 RowBox[{"[", "m1", "]"}], "]"}], ",", 
                RowBox[{"P", "[", 
                 RowBox[{"[", 
                  RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
              RowBox[{"Spab", "[", 
               RowBox[{
                RowBox[{"p", "[", 
                 RowBox[{"[", "m3", "]"}], "]"}], ",", 
                RowBox[{"P", "[", 
                 RowBox[{"[", 
                  RowBox[{"m1", ",", 
                   RowBox[{"Cyc", "[", 
                    RowBox[{
                    RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], 
                 "]"}], ",", 
                RowBox[{"P", "[", 
                 RowBox[{"[", 
                  RowBox[{"s", ",", "k"}], "]"}], "]"}], ",", 
                RowBox[{"P", "[", 
                 RowBox[{"[", 
                  RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], 
               "]"}]}]}], ")"}], "2"], "/", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"MP2", "[", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "k"}], "]"}], "]"}], "]"}], "3"], 
            RowBox[{"Spab", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
            RowBox[{"Spab", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "k", "]"}], "]"}], ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
            RowBox[{"Spab", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", 
                RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
            RowBox[{"Spab", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", 
                RowBox[{"-", "1"}], "]"}], "]"}], ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
            RowBox[{"Spab", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "m1", "]"}], "]"}], ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"m1", "+", "1"}], ",", 
                 RowBox[{"Cyc", "[", 
                  RowBox[{
                   RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}],
               ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", 
                 RowBox[{"Cyc", "[", 
                  RowBox[{
                   RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}],
               ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
            RowBox[{"Spab", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "m1", "]"}], "]"}], ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"m1", "+", "1"}], ",", 
                 RowBox[{"Cyc", "[", 
                  RowBox[{
                   RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}],
               ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"s", ",", "k"}], "]"}], "]"}], ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Spab", "[", 
                RowBox[{
                 RowBox[{"p", "[", 
                  RowBox[{"[", "m1", "]"}], "]"}], ",", 
                 RowBox[{"P", "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
               RowBox[{"Spab", "[", 
                RowBox[{
                 RowBox[{"p", "[", 
                  RowBox[{"[", 
                   RowBox[{"Cyc", "[", 
                    RowBox[{
                    RowBox[{"s", "-", "1"}], ",", "p"}], "]"}], "]"}], "]"}], 
                 ",", 
                 RowBox[{"P", "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ",", 
                    RowBox[{"Cyc", "[", 
                    RowBox[{
                    RowBox[{"s", "-", "2"}], ",", "p"}], "]"}]}], "]"}], 
                  "]"}], ",", "q"}], "]"}]}], "-", 
              RowBox[{
               RowBox[{"Spab", "[", 
                RowBox[{
                 RowBox[{"p", "[", 
                  RowBox[{"[", 
                   RowBox[{"Cyc", "[", 
                    RowBox[{
                    RowBox[{"s", "-", "1"}], ",", "p"}], "]"}], "]"}], "]"}], 
                 ",", 
                 RowBox[{"P", "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
               RowBox[{"Spab", "[", 
                RowBox[{
                 RowBox[{"p", "[", 
                  RowBox[{"[", "m1", "]"}], "]"}], ",", 
                 RowBox[{"P", "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ",", 
                    RowBox[{"Cyc", "[", 
                    RowBox[{
                    RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], 
                  "]"}], ",", "q"}], "]"}]}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Spab", "[", 
                RowBox[{
                 RowBox[{"p", "[", 
                  RowBox[{"[", "m1", "]"}], "]"}], ",", 
                 RowBox[{"P", "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
               RowBox[{"Spab", "[", 
                RowBox[{
                 RowBox[{"p", "[", 
                  RowBox[{"[", "s", "]"}], "]"}], ",", 
                 RowBox[{"P", "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ",", 
                    RowBox[{"Cyc", "[", 
                    RowBox[{
                    RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], 
                  "]"}], ",", "q"}], "]"}]}], "-", 
              RowBox[{
               RowBox[{"Spab", "[", 
                RowBox[{
                 RowBox[{"p", "[", 
                  RowBox[{"[", "s", "]"}], "]"}], ",", 
                 RowBox[{"P", "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
               RowBox[{"Spab", "[", 
                RowBox[{
                 RowBox[{"p", "[", 
                  RowBox[{"[", "m1", "]"}], "]"}], ",", 
                 RowBox[{"P", "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ",", 
                    RowBox[{"Cyc", "[", 
                    RowBox[{
                    RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], 
                  "]"}], ",", "q"}], "]"}]}]}], ")"}]}], ")"}]}]}]}], ")"}]}],
      "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Spaa", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", "0"}], 
       ",", 
       RowBox[{
        RowBox[{"Spab", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", "0"}], 
       ",", 
       RowBox[{
        RowBox[{"Spbb", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", 
        "0"}]}], "}"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.587374455382286*^9, 3.5873744716238117`*^9}, {
   3.587374564280504*^9, 3.587374583635062*^9}, {3.587374625348033*^9, 
   3.587374697286599*^9}, {3.587374924928173*^9, 3.5873751830215673`*^9}, {
   3.58737521344565*^9, 3.587375223669652*^9}, {3.587375257172206*^9, 
   3.587375260938312*^9}, {3.587375307780035*^9, 3.587375374968087*^9}, {
   3.587375425208074*^9, 3.587375426122959*^9}, {3.587375749869644*^9, 
   3.587375785653722*^9}, {3.587375857874063*^9, 3.587375858230315*^9}, {
   3.587375892080545*^9, 3.5873759122441998`*^9}, {3.58737656734664*^9, 
   3.5873765812025747`*^9}, {3.587376622091567*^9, 3.5873766553917837`*^9}, {
   3.587376709465341*^9, 3.587376739099394*^9}, {3.587377329590639*^9, 
   3.5873774663915*^9}, {3.5873775248067904`*^9, 3.587377539440243*^9}, {
   3.587377576184071*^9, 3.587377629313121*^9}, {3.5873777597469378`*^9, 
   3.5873777731157427`*^9}, 3.587377832834421*^9, {3.587377867791526*^9, 
   3.587377942249283*^9}, {3.587378092598255*^9, 3.587378093972509*^9}, {
   3.5873781408927107`*^9, 3.587378183250334*^9}, {3.587379801675427*^9, 
   3.5873798220953197`*^9}, {3.5873798553257523`*^9, 3.587379875009357*^9}, {
   3.587379946163755*^9, 3.587379976977005*^9}, {3.587380018638941*^9, 
   3.587380036711071*^9}, {3.587380423265563*^9, 3.587380426365518*^9}, 
   3.5874079657510843`*^9, {3.587747588267619*^9, 3.587747588473556*^9}, 
   3.588333982254105*^9, 3.5883345565532846`*^9, {3.588348312818738*^9, 
   3.5883483491210938`*^9}, {3.588348449774456*^9, 3.58834846897581*^9}, {
   3.588348503774747*^9, 3.5883485677738123`*^9}, {3.58834863635987*^9, 
   3.58834867816291*^9}, {3.5883487749022207`*^9, 3.588348787999042*^9}, {
   3.5883488854635468`*^9, 3.588349360936574*^9}, {3.5883501618898163`*^9, 
   3.588350174905395*^9}, {3.588350486429679*^9, 3.588350487825652*^9}, {
   3.588351070967494*^9, 3.5883510739504433`*^9}, {3.5883513139867268`*^9, 
   3.588351318914274*^9}, {3.588351475826668*^9, 3.5883514761004477`*^9}, {
   3.5883515338209953`*^9, 3.588351534308784*^9}, {3.588351846636631*^9, 
   3.588351846993293*^9}, {3.58835939162449*^9, 3.588359391907145*^9}, {
   3.5883598312169857`*^9, 3.58835992185441*^9}, {3.588359963265499*^9, 
   3.588360352454049*^9}, {3.5883603825245647`*^9, 3.588360388894895*^9}, {
   3.5883604785474253`*^9, 3.5883605074313173`*^9}, {3.588360545099167*^9, 
   3.588360572015847*^9}, {3.5883611649924088`*^9, 3.588361193966226*^9}, {
   3.5884289731361847`*^9, 3.588429005725164*^9}, {3.5884290373817797`*^9, 
   3.588429056893894*^9}, {3.588429120395463*^9, 3.588429146451323*^9}, {
   3.588440038409374*^9, 3.5884401382551622`*^9}, {3.588440187005775*^9, 
   3.588440214466209*^9}, {3.588440495775775*^9, 3.5884405623008432`*^9}, {
   3.588440692506896*^9, 3.588440751165175*^9}, 3.588449050829479*^9, 
   3.5884829468645782`*^9, {3.589558752186674*^9, 3.5895587752810802`*^9}, {
   3.589558815113978*^9, 3.5895589498970003`*^9}, {3.589558987873446*^9, 
   3.589559058638464*^9}, {3.589559116833042*^9, 3.58955913686607*^9}, {
   3.589559670614498*^9, 3.589559717152121*^9}, {3.589559747223352*^9, 
   3.589559823481173*^9}, {3.5895598700081997`*^9, 3.58955987361471*^9}, {
   3.589560192622772*^9, 3.5895602889255533`*^9}, {3.589560330869426*^9, 
   3.5895606792235947`*^9}, {3.589560714560038*^9, 3.5895607672728853`*^9}, {
   3.589560803171348*^9, 3.589561105046091*^9}, {3.5895611418312197`*^9, 
   3.5895611462856007`*^9}, 3.589561883959586*^9, 3.589561918868976*^9, {
   3.589562356960041*^9, 3.589562396256318*^9}, {3.5895624701171227`*^9, 
   3.589562470632636*^9}, {3.5895626465717297`*^9, 3.589562650782975*^9}, {
   3.589562798228919*^9, 3.589562807702667*^9}, 3.589562930402363*^9, {
   3.589563027103237*^9, 3.5895630763538647`*^9}, {3.589563122444146*^9, 
   3.5895631596086063`*^9}, {3.589564135406872*^9, 3.589564139241499*^9}, {
   3.589564368512167*^9, 3.589564391647792*^9}, {3.5895648456368837`*^9, 
   3.589564871066477*^9}, 3.58956504235352*^9, {3.5896040270039387`*^9, 
   3.589604120584044*^9}, {3.589604548428986*^9, 3.589604556629582*^9}, {
   3.5896047417624617`*^9, 3.589604756970118*^9}, {3.589604866139599*^9, 
   3.589604868669435*^9}, {3.5896049199376097`*^9, 3.5896049203726397`*^9}, {
   3.5896080066872473`*^9, 3.5896080392784433`*^9}, {3.589629681556573*^9, 
   3.589629863679892*^9}, {3.590163604156947*^9, 3.590163608244865*^9}, {
   3.590164198773056*^9, 3.5901642248310213`*^9}, {3.5901642841603327`*^9, 
   3.590164463155332*^9}, {3.590164570710555*^9, 3.590164606644683*^9}, {
   3.5901646415778503`*^9, 3.5901646745902777`*^9}, {3.590165638982345*^9, 
   3.5901656511802*^9}, {3.5901657353752193`*^9, 3.590165900940124*^9}, {
   3.5901661823277197`*^9, 3.590166268945464*^9}, {3.5901663049054947`*^9, 
   3.590166322893749*^9}, {3.590166397834988*^9, 3.5901664269439707`*^9}, {
   3.590166472216751*^9, 3.590166479723427*^9}, {3.5901665587674217`*^9, 
   3.590166609691782*^9}, {3.590166648107829*^9, 3.590166648292645*^9}, {
   3.5901667814951*^9, 3.590166821636662*^9}, {3.59016685188204*^9, 
   3.590167038146434*^9}, {3.59016709429813*^9, 3.5901671712119303`*^9}, {
   3.590167261162776*^9, 3.590167347186517*^9}, {3.5901714184979877`*^9, 
   3.5901714236395493`*^9}, {3.59017303389861*^9, 3.590173098793886*^9}, {
   3.5901732583369713`*^9, 3.590173271200037*^9}, {3.590208554684607*^9, 
   3.590208607396343*^9}, {3.590208722011047*^9, 3.590208737434698*^9}, {
   3.590208800582405*^9, 3.590208834953883*^9}, {3.590208878851124*^9, 
   3.5902090140372887`*^9}, {3.5902094773211737`*^9, 3.590209480944518*^9}, {
   3.590209535439331*^9, 3.59020959169274*^9}, {3.590213529272031*^9, 
   3.5902136438974237`*^9}, {3.590213725793303*^9, 3.5902138901578007`*^9}, {
   3.590214121662531*^9, 3.5902141521560373`*^9}, {3.590225561945416*^9, 
   3.590225577987329*^9}, 3.5902257257491837`*^9, {3.590225819469912*^9, 
   3.590225835697645*^9}, {3.590227486602386*^9, 3.590227672332629*^9}, {
   3.590227732743013*^9, 3.5902277844250402`*^9}, {3.590227821404702*^9, 
   3.5902278218051853`*^9}, {3.590227855130559*^9, 3.590227869010757*^9}, {
   3.590228020273273*^9, 3.5902283573352423`*^9}, {3.590228402982251*^9, 
   3.590228546856996*^9}, {3.590228697575314*^9, 3.5902288402698927`*^9}, {
   3.5902289000889378`*^9, 3.5902289400116253`*^9}, {3.590228983578733*^9, 
   3.590229037113625*^9}, {3.5902290907220984`*^9, 3.590229140750474*^9}, {
   3.590229175726454*^9, 3.590229194408712*^9}, {3.590229242674402*^9, 
   3.590229324369781*^9}, {3.590229355920363*^9, 3.59022935798133*^9}, {
   3.5902293920552263`*^9, 3.590229682429399*^9}, {3.590232364371521*^9, 
   3.5902324442277308`*^9}, 3.590239761670339*^9, 3.590240028223233*^9, {
   3.5903821587213583`*^9, 3.590382191800714*^9}, {3.590383203846692*^9, 
   3.5903832081824713`*^9}, {3.590491337734231*^9, 3.590491347647656*^9}, {
   3.590727224609456*^9, 3.590727225358062*^9}, {3.590727413351139*^9, 
   3.590727413516436*^9}, 3.5907279348435917`*^9, {3.590940716382677*^9, 
   3.5909407808817377`*^9}, {3.590940816455778*^9, 3.590940876909246*^9}, 
   3.590940915349908*^9, {3.590940957384884*^9, 3.590941075783575*^9}, {
   3.590941284203904*^9, 3.590941285318528*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FstandardD", "[", 
    RowBox[{
    "l_", ",", "k_Integer", ",", "m1_Integer", ",", "m3_Integer", ",", 
     "s_Integer", ",", "p_List", ",", "P_List", ",", "q_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"Spaa", "[", 
        RowBox[{"l", ",", 
         RowBox[{"p", "[", 
          RowBox[{"[", "m1", "]"}], "]"}]}], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"Spaa", "[", 
        RowBox[{"l", ",", 
         RowBox[{"p", "[", 
          RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], "2"], 
      RowBox[{"Spaa", "[", 
       RowBox[{"l", ",", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", 
           RowBox[{"Cyc", "[", 
            RowBox[{
             RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], ",", 
        
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"s", ",", "k"}], "]"}], "]"}], ",", "l"}], "]"}]}], 
     RowBox[{
      RowBox[{"Spaa", "[", 
       RowBox[{"l", ",", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", 
           RowBox[{"Cyc", "[", 
            RowBox[{
             RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], ",", 
        
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"m1", "+", "1"}], ",", 
           RowBox[{"Cyc", "[", 
            RowBox[{
             RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], ",", 
        
        RowBox[{"p", "[", 
         RowBox[{"[", "m1", "]"}], "]"}]}], "]"}], 
      RowBox[{"Spaa", "[", 
       RowBox[{"l", ",", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"s", ",", "k"}], "]"}], "]"}], ",", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"m1", "+", "1"}], ",", 
           RowBox[{"Cyc", "[", 
            RowBox[{
             RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], ",", 
        
        RowBox[{"p", "[", 
         RowBox[{"[", "m1", "]"}], "]"}]}], "]"}]}]], 
    FractionBox[
     RowBox[{"Spbb", "[", 
      RowBox[{"l", ",", "q"}], "]"}], 
     RowBox[{
      RowBox[{"Spab", "[", 
       RowBox[{"l", ",", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "l"}], "]"}], 
      RowBox[{"Spab", "[", 
       RowBox[{"l", ",", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}]}]], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}], ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], 
         RowBox[{"Spaa", "[", 
          RowBox[{"l", ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"s", ",", "k"}], "]"}], "]"}], ",", "l"}], "]"}]}], "-", 
        
        RowBox[{
         RowBox[{"Spaa", "[", 
          RowBox[{"l", ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}]}], "]"}], 
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "m3", "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"m1", ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"s", ",", "k"}], "]"}], "]"}], ",", "l"}], "]"}]}]}], 
       ")"}], "2"], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Spaa", "[", 
           RowBox[{"l", ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "m1", "]"}], "]"}]}], "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{"l", ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", 
               RowBox[{"Cyc", "[", 
                RowBox[{
                 RowBox[{"s", "-", "2"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
            ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"s", "-", "1"}], ",", "p"}], "]"}], "]"}], "]"}]}], 
           "]"}]}], "-", 
         RowBox[{
          RowBox[{"Spaa", "[", 
           RowBox[{"l", ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"s", "-", "1"}], ",", "p"}], "]"}], "]"}], "]"}]}], 
           "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{"l", ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", 
               RowBox[{"Cyc", "[", 
                RowBox[{
                 RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
            ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "m1", "]"}], "]"}]}], "]"}]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Spaa", "[", 
           RowBox[{"l", ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "m1", "]"}], "]"}]}], "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{"l", ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", 
               RowBox[{"Cyc", "[", 
                RowBox[{
                 RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
            ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "s", "]"}], "]"}]}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"Spaa", "[", 
           RowBox[{"l", ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "s", "]"}], "]"}]}], "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{"l", ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", 
               RowBox[{"Cyc", "[", 
                RowBox[{
                 RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
            ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "m1", "]"}], "]"}]}], "]"}]}]}], ")"}]}], 
      ")"}]}]}]}], ";"}]], "Input"],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 2}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 4},
 CellChangeTimes->{3.590727934843697*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Massive", "-", 
   RowBox[{"pole", " ", "containing", " ", "terms"}]}], " ", "*)"}]], "Input",\

 CellChangeTimes->{{3.590381321873191*^9, 3.590381332129685*^9}, 
   3.59072793484379*^9}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3},
 CellChangeTimes->{3.590727934843869*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"s", " ", "=", " ", 
     RowBox[{
      RowBox[{
       SubscriptBox["m", "1"], "+", "2"}], " ", "=", " ", 
      RowBox[{
       SubscriptBox["m", "2"], "+", "1"}]}]}], ",", " ", 
    RowBox[{"t", " ", "=", " ", 
     RowBox[{"-", 
      SubscriptBox["l", "1"]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"BubPolesAdjacentD", "[", 
     RowBox[{
     "k_Integer", ",", "m1_Integer", ",", "m3_Integer", ",", "p_List", ",", 
      "P_List", ",", "Ptri_List", ",", "q_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"MP2", "[", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "k"}], "]"}], "]"}], "]"}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"4", "\[Pi]"}], ")"}], 
         FractionBox["d", "2"]], "\[ImaginaryI]"}]], 
      FractionBox[
       RowBox[{
        RowBox[{"Spaa", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", "m1", "]"}], "]"}], ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", 
            RowBox[{"m1", "+", "1"}], "]"}], "]"}]}], "]"}], 
        RowBox[{"Spaa", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", 
            RowBox[{"m1", "+", "1"}], "]"}], "]"}], ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", 
            RowBox[{"Cyc", "[", 
             RowBox[{
              RowBox[{"m1", "+", "2"}], ",", "p"}], "]"}], "]"}], "]"}]}], 
         "]"}]}], 
       RowBox[{
        RowBox[{"DenomSpaa", "[", 
         RowBox[{"p", "[", 
          RowBox[{"[", 
           RowBox[{"1", ";;", "k"}], "]"}], "]"}], "]"}], 
        RowBox[{"DenomSpaa", "[", 
         RowBox[{"p", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"k", "+", "1"}], ";;"}], "]"}], "]"}], "]"}]}]], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"FadjacentD", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", "k", ",", "m1", ",", "m3", 
           ",", "p", ",", "P", ",", "q"}], "]"}], 
         RowBox[{
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"k", "+", "1"}], "]"}], "]"}]}], "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}]}]], "+", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"k", "\[NotEqual]", 
           RowBox[{"Cyc", "[", 
            RowBox[{
             RowBox[{"m1", "+", "2"}], ",", "p"}], "]"}]}], ",", 
          FractionBox[
           RowBox[{"FadjacentD", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "k", "]"}], "]"}], ",", "k", ",", "m1", ",", "m3", 
             ",", "p", ",", "P", ",", "q"}], "]"}], 
           RowBox[{
            RowBox[{"Spaa", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "k", "]"}], "]"}], ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
            RowBox[{"Spaa", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "k", "]"}], "]"}], ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", 
                RowBox[{"k", "+", "1"}], "]"}], "]"}]}], "]"}], 
            RowBox[{"Spaa", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "k", "]"}], "]"}], ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", 
                RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}]}]], ",", "0"}], 
         "]"}], "+", 
        FractionBox[
         RowBox[{"FadjacentD", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", "k", ",", "m1", ",", 
           "m3", ",", "p", ",", "P", ",", "q"}], "]"}], 
         RowBox[{
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}]}]], "+", 
        FractionBox[
         RowBox[{"FadjacentD", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"-", "1"}], "]"}], "]"}], ",", "k", ",", "m1", ",", "m3",
            ",", "p", ",", "P", ",", "q"}], "]"}], 
         RowBox[{
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"-", "1"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"-", "1"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"-", "1"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"k", "+", "1"}], "]"}], "]"}]}], "]"}]}]], "-", 
        RowBox[{
         FractionBox["1", 
          SuperscriptBox[
           RowBox[{"MP2", "[", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "k"}], "]"}], "]"}], "]"}], "2"]], 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"Spab", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "m1", "]"}], "]"}], ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
            "2"], 
           SuperscriptBox[
            RowBox[{"Spab", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "m3", "]"}], "]"}], ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
            "2"]}], 
          RowBox[{
           RowBox[{"Spab", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
           RowBox[{"Spab", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "k", "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
           RowBox[{"Spab", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", 
               RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
           RowBox[{"Spab", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", 
               RowBox[{"-", "1"}], "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}]}]], 
         FractionBox[
          RowBox[{"Spbb", "[", 
           RowBox[{"q", ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", 
               RowBox[{"m1", "+", "1"}]}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Cyc", "[", 
                RowBox[{
                 RowBox[{"m1", "+", "2"}], ",", "p"}], "]"}], ",", "k"}], 
              "]"}], "]"}], ",", "q"}], "]"}], 
          RowBox[{"Spbb", "[", 
           RowBox[{"q", ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"m1", "+", "1"}], ",", "k"}], "]"}], "]"}], ",", "q"}],
            "]"}]], 
         FractionBox["1", 
          RowBox[{
           RowBox[{"Spbb", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", 
               RowBox[{"m1", "+", "1"}], "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
           RowBox[{"Spbb", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", 
               RowBox[{"m1", "+", "1"}], "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"Cyc", "[", 
                 RowBox[{
                  RowBox[{"m1", "+", "2"}], ",", "p"}], "]"}], ",", "k"}], 
               "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}]}]], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Spaa", "[", 
               RowBox[{
                RowBox[{"p", "[", 
                 RowBox[{"[", "m1", "]"}], "]"}], ",", 
                RowBox[{"p", "[", 
                 RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], 
              RowBox[{"Spbb", "[", 
               RowBox[{"q", ",", 
                RowBox[{"P", "[", 
                 RowBox[{"[", 
                  RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
                RowBox[{"P", "[", 
                 RowBox[{"[", 
                  RowBox[{"1", ",", 
                   RowBox[{"m1", "+", "1"}]}], "]"}], "]"}], ",", 
                RowBox[{"P", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"Cyc", "[", 
                    RowBox[{
                    RowBox[{"m1", "+", "2"}], ",", "p"}], "]"}], ",", "k"}], 
                  "]"}], "]"}], ",", 
                RowBox[{"P", "[", 
                 RowBox[{"[", 
                  RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}]}], 
             "-", 
             RowBox[{
              RowBox[{"Spab", "[", 
               RowBox[{
                RowBox[{"p", "[", 
                 RowBox[{"[", "m3", "]"}], "]"}], ",", 
                RowBox[{"P", "[", 
                 RowBox[{"[", 
                  RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
              RowBox[{"Spab", "[", 
               RowBox[{
                RowBox[{"p", "[", 
                 RowBox[{"[", "m1", "]"}], "]"}], ",", 
                RowBox[{"p", "[", 
                 RowBox[{"[", 
                  RowBox[{"m1", "+", "1"}], "]"}], "]"}], ",", 
                RowBox[{"P", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"Cyc", "[", 
                    RowBox[{
                    RowBox[{"m1", "+", "2"}], ",", "p"}], "]"}], ",", "k"}], 
                  "]"}], "]"}], ",", 
                RowBox[{"P", "[", 
                 RowBox[{"[", 
                  RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], 
               "]"}]}]}], ")"}], "2"], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Spab", "[", 
              RowBox[{
               RowBox[{"p", "[", 
                RowBox[{"[", "m1", "]"}], "]"}], ",", 
               RowBox[{"P", "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{"m1", "+", "1"}], ",", 
                  RowBox[{"Cyc", "[", 
                   RowBox[{
                    RowBox[{"m1", "+", "2"}], ",", "p"}], "]"}]}], "]"}], 
                "]"}], ",", "q"}], "]"}], 
             RowBox[{"Spab", "[", 
              RowBox[{
               RowBox[{"p", "[", 
                RowBox[{"[", 
                 RowBox[{"Cyc", "[", 
                  RowBox[{
                   RowBox[{"m1", "+", "2"}], ",", "p"}], "]"}], "]"}], "]"}], 
               ",", 
               RowBox[{"P", "[", 
                RowBox[{"[", 
                 RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}]}], 
            "-", 
            RowBox[{
             RowBox[{"Spaa", "[", 
              RowBox[{
               RowBox[{"p", "[", 
                RowBox[{"[", "m1", "]"}], "]"}], ",", 
               RowBox[{"p", "[", 
                RowBox[{"[", 
                 RowBox[{"Cyc", "[", 
                  RowBox[{
                   RowBox[{"m1", "+", "2"}], ",", "p"}], "]"}], "]"}], 
                "]"}]}], "]"}], 
             RowBox[{"Spbb", "[", 
              RowBox[{"q", ",", 
               RowBox[{"P", "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{"Cyc", "[", 
                   RowBox[{
                    RowBox[{"m1", "+", "3"}], ",", "p"}], "]"}], ",", "k"}], 
                 "]"}], "]"}], ",", 
               RowBox[{"P", "[", 
                RowBox[{"[", 
                 RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}]}]}],
            ")"}]}]}], "+", 
        RowBox[{"BubMassivePoleAdjacent", "[", 
         RowBox[{"k", ",", "m1", ",", "m3", ",", "p", ",", "P", ",", 
          RowBox[{"Ptri", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", "q"}], "]"}], "+", 
        RowBox[{"BubMassivePoleAdjacent", "[", 
         RowBox[{"k", ",", "m1", ",", "m3", ",", "p", ",", "P", ",", 
          RowBox[{"Ptri", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", "q"}], "]"}]}], ")"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Spaa", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", "0"}], 
       ",", 
       RowBox[{
        RowBox[{"Spab", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", "0"}], 
       ",", 
       RowBox[{
        RowBox[{"Spbb", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", 
        "0"}]}], "}"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.590384195551105*^9, 3.590384268047461*^9}, {
   3.590384334744281*^9, 3.590384340277464*^9}, {3.590384447656784*^9, 
   3.590384532841393*^9}, {3.590385421576602*^9, 3.5903855553847923`*^9}, {
   3.590385694304695*^9, 3.590385813088605*^9}, {3.590385875269388*^9, 
   3.590385949911072*^9}, {3.590386067077384*^9, 3.590386343031125*^9}, {
   3.590386733030922*^9, 3.590386962055922*^9}, {3.590387585678011*^9, 
   3.590387595762554*^9}, {3.590387633692923*^9, 3.590387775259239*^9}, {
   3.5903878975841293`*^9, 3.590387897761764*^9}, {3.590389607428257*^9, 
   3.590389727211351*^9}, 3.590491395620824*^9, {3.590727225387581*^9, 
   3.590727225914064*^9}, {3.590727413584221*^9, 3.590727414336499*^9}, 
   3.590727934849496*^9, {3.590941478769516*^9, 3.5909414823348083`*^9}, {
   3.5909415913373327`*^9, 3.590941695159165*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FadjacentD", "[", 
    RowBox[{
    "l_", ",", "k_Integer", ",", "m1_Integer", ",", "m3_Integer", ",", 
     "p_List", ",", "P_List", ",", "q_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"Spaa", "[", 
        RowBox[{"l", ",", 
         RowBox[{"p", "[", 
          RowBox[{"[", "m1", "]"}], "]"}]}], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"Spaa", "[", 
        RowBox[{"l", ",", 
         RowBox[{"p", "[", 
          RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], "2"], 
      RowBox[{"Spaa", "[", 
       RowBox[{"l", ",", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", 
           RowBox[{"m1", "+", "1"}]}], "]"}], "]"}], ",", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"Cyc", "[", 
            RowBox[{
             RowBox[{"m1", "+", "2"}], ",", "p"}], "]"}], ",", "k"}], "]"}], 
         "]"}], ",", "l"}], "]"}]}], 
     RowBox[{
      RowBox[{"Spaa", "[", 
       RowBox[{"l", ",", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"m1", "+", "1"}], ",", "k"}], "]"}], "]"}], ",", "l"}], 
       "]"}], 
      RowBox[{"Spab", "[", 
       RowBox[{"l", ",", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
        RowBox[{"p", "[", 
         RowBox[{"[", 
          RowBox[{"m1", "+", "1"}], "]"}], "]"}]}], "]"}], 
      RowBox[{"Spab", "[", 
       RowBox[{"l", ",", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"Cyc", "[", 
            RowBox[{
             RowBox[{"m1", "+", "2"}], ",", "p"}], "]"}], ",", "k"}], "]"}], 
         "]"}], ",", 
        RowBox[{"p", "[", 
         RowBox[{"[", 
          RowBox[{"m1", "+", "1"}], "]"}], "]"}]}], "]"}]}]], 
    FractionBox[
     RowBox[{"Spbb", "[", 
      RowBox[{"l", ",", "q"}], "]"}], 
     RowBox[{
      RowBox[{"Spab", "[", 
       RowBox[{"l", ",", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "l"}], "]"}], 
      RowBox[{"Spab", "[", 
       RowBox[{"l", ",", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}]}]], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}], ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], 
         RowBox[{"Spaa", "[", 
          RowBox[{"l", ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", 
              RowBox[{"m1", "+", "1"}]}], "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"m1", "+", "2"}], ",", "p"}], "]"}], ",", "k"}], 
             "]"}], "]"}], ",", "l"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"Spaa", "[", 
          RowBox[{"l", ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], 
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}], ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"m1", "+", "1"}], "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"m1", "+", "2"}], ",", "p"}], "]"}], ",", "k"}], 
             "]"}], "]"}], ",", "l"}], "]"}]}]}], ")"}], "2"], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Spaa", "[", 
         RowBox[{"l", ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", 
            RowBox[{"Cyc", "[", 
             RowBox[{
              RowBox[{"m1", "+", "2"}], ",", "p"}], "]"}], "]"}], "]"}]}], 
         "]"}], 
        RowBox[{"Spaa", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", "m1", "]"}], "]"}], ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"m1", "+", "1"}], ",", 
             RowBox[{"Cyc", "[", 
              RowBox[{
               RowBox[{"m1", "+", "2"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
          ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "l"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Spaa", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", "m1", "]"}], "]"}], ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", 
            RowBox[{"Cyc", "[", 
             RowBox[{
              RowBox[{"m1", "+", "2"}], ",", "p"}], "]"}], "]"}], "]"}]}], 
         "]"}], 
        RowBox[{"Spaa", "[", 
         RowBox[{"l", ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Cyc", "[", 
              RowBox[{
               RowBox[{"m1", "+", "3"}], ",", "p"}], "]"}], ",", "k"}], "]"}],
            "]"}], ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "l"}], "]"}]}]}], 
      ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.59094142682218*^9, 3.5909414446748667`*^9}, {
  3.590941496645159*^9, 3.590941572069953*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"s", " ", "=", " ", 
     RowBox[{
      RowBox[{
       SubscriptBox["m", "1"], "+", "2"}], " ", "=", " ", 
      RowBox[{
       SubscriptBox["m", "2"], "+", "1"}]}]}], ",", " ", 
    RowBox[{"t", " ", "=", " ", 
     RowBox[{"-", 
      SubscriptBox["l", "1"]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"BubMassivePoleAdjacent", "[", 
     RowBox[{
     "k_Integer", ",", "m1_Integer", ",", "m3_Integer", ",", "p_List", ",", 
      "P_List", ",", "Ptri_", ",", "q_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"4", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"MP", "[", 
             RowBox[{
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"m1", "+", "1"}], ",", "k"}], "]"}], "]"}]}], "]"}], 
            "2"], "-", 
           RowBox[{
            RowBox[{"MP2", "[", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "m1"}], "]"}], "]"}], "]"}], 
            RowBox[{"MP2", "[", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"m1", "+", "1"}], ",", "k"}], "]"}], "]"}], "]"}]}]}],
           ")"}]}]]}], 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"Spaa", "[", 
          RowBox[{"Ptri", ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}]}], "]"}], "2"], 
        SuperscriptBox[
         RowBox[{"Spaa", "[", 
          RowBox[{"Ptri", ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], "2"]}], 
       RowBox[{
        RowBox[{"Spaa", "[", 
         RowBox[{"Ptri", ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
        RowBox[{"Spaa", "[", 
         RowBox[{"Ptri", ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], "]"}], 
        RowBox[{"Spaa", "[", 
         RowBox[{"Ptri", ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", 
            RowBox[{"k", "+", "1"}], "]"}], "]"}]}], "]"}], 
        RowBox[{"Spaa", "[", 
         RowBox[{"Ptri", ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", 
            RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}]}]], 
      FractionBox[
       RowBox[{
        RowBox[{"Spaa", "[", 
         RowBox[{"Ptri", ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", 
             RowBox[{"m1", "+", "1"}]}], "]"}], "]"}], ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Cyc", "[", 
              RowBox[{
               RowBox[{"m1", "+", "2"}], ",", "p"}], "]"}], ",", "k"}], "]"}],
            "]"}], ",", "Ptri"}], "]"}], 
        RowBox[{"Spbb", "[", 
         RowBox[{"Ptri", ",", "q"}], "]"}]}], 
       RowBox[{
        RowBox[{"Spab", "[", 
         RowBox[{"Ptri", ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", 
            RowBox[{"m1", "+", "1"}], "]"}], "]"}]}], "]"}], 
        RowBox[{"Spab", "[", 
         RowBox[{"Ptri", ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Cyc", "[", 
              RowBox[{
               RowBox[{"m1", "+", "2"}], ",", "p"}], "]"}], ",", "k"}], "]"}],
            "]"}], ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", 
            RowBox[{"m1", "+", "1"}], "]"}], "]"}]}], "]"}], 
        RowBox[{"Spab", "[", 
         RowBox[{"Ptri", ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}]}]], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Spaa", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "m1", "]"}], "]"}], ",", 
             RowBox[{"p", "[", 
              RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], 
           RowBox[{"Spaa", "[", 
            RowBox[{"Ptri", ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", 
                RowBox[{"m1", "+", "1"}]}], "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"Cyc", "[", 
                 RowBox[{
                  RowBox[{"m1", "+", "2"}], ",", "p"}], "]"}], ",", "k"}], 
               "]"}], "]"}], ",", "Ptri"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"Spaa", "[", 
            RowBox[{"Ptri", ",", 
             RowBox[{"p", "[", 
              RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], 
           RowBox[{"Spaa", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "m1", "]"}], "]"}], ",", 
             RowBox[{"p", "[", 
              RowBox[{"[", 
               RowBox[{"m1", "+", "1"}], "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"Cyc", "[", 
                 RowBox[{
                  RowBox[{"m1", "+", "2"}], ",", "p"}], "]"}], ",", "k"}], 
               "]"}], "]"}], ",", "Ptri"}], "]"}]}]}], ")"}], "2"], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Spaa", "[", 
           RowBox[{"Ptri", ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"m1", "+", "2"}], ",", "p"}], "]"}], "]"}], "]"}]}], 
           "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", "m1", "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"m1", "+", "1"}], ",", 
               RowBox[{"Cyc", "[", 
                RowBox[{
                 RowBox[{"m1", "+", "2"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
            ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "Ptri"}], "]"}]}], 
         "+", 
         RowBox[{
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", "m1", "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"m1", "+", "2"}], ",", "p"}], "]"}], "]"}], "]"}]}], 
           "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{"Ptri", ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Cyc", "[", 
                RowBox[{
                 RowBox[{"m1", "+", "3"}], ",", "p"}], "]"}], ",", "k"}], 
              "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "Ptri"}], "]"}]}]}],
         ")"}]}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Spaa", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", "0"}], 
       ",", 
       RowBox[{
        RowBox[{"Spab", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", "0"}], 
       ",", 
       RowBox[{
        RowBox[{"Spbb", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", 
        "0"}]}], "}"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.587374455382286*^9, 3.5873744716238117`*^9}, {
   3.587374564280504*^9, 3.587374583635062*^9}, {3.587374625348033*^9, 
   3.587374697286599*^9}, {3.587374924928173*^9, 3.5873751830215673`*^9}, {
   3.58737521344565*^9, 3.587375223669652*^9}, {3.587375257172206*^9, 
   3.587375260938312*^9}, {3.587375307780035*^9, 3.587375374968087*^9}, {
   3.587375425208074*^9, 3.587375426122959*^9}, {3.587375749869644*^9, 
   3.587375785653722*^9}, {3.587375857874063*^9, 3.587375858230315*^9}, {
   3.587375892080545*^9, 3.5873759122441998`*^9}, {3.58737656734664*^9, 
   3.5873765812025747`*^9}, {3.587376622091567*^9, 3.5873766553917837`*^9}, {
   3.587376709465341*^9, 3.587376739099394*^9}, {3.587377329590639*^9, 
   3.5873774663915*^9}, {3.5873775248067904`*^9, 3.587377539440243*^9}, {
   3.587377576184071*^9, 3.587377629313121*^9}, {3.5873777597469378`*^9, 
   3.5873777731157427`*^9}, 3.587377832834421*^9, {3.587377867791526*^9, 
   3.587377942249283*^9}, {3.587378092598255*^9, 3.587378093972509*^9}, {
   3.5873781408927107`*^9, 3.587378183250334*^9}, {3.587379801675427*^9, 
   3.5873798220953197`*^9}, {3.5873798553257523`*^9, 3.587379875009357*^9}, {
   3.587379946163755*^9, 3.587379976977005*^9}, {3.587380018638941*^9, 
   3.587380036711071*^9}, {3.587380423265563*^9, 3.587380426365518*^9}, 
   3.5874079657510843`*^9, {3.587747588267619*^9, 3.587747588473556*^9}, 
   3.588333982254105*^9, 3.5883345565532846`*^9, {3.588348312818738*^9, 
   3.5883483491210938`*^9}, {3.588348449774456*^9, 3.58834846897581*^9}, {
   3.588348503774747*^9, 3.5883485677738123`*^9}, {3.58834863635987*^9, 
   3.58834867816291*^9}, {3.5883487749022207`*^9, 3.588348787999042*^9}, {
   3.5883488854635468`*^9, 3.588349360936574*^9}, {3.5883501618898163`*^9, 
   3.588350174905395*^9}, {3.588350486429679*^9, 3.588350487825652*^9}, {
   3.588351070967494*^9, 3.5883510739504433`*^9}, {3.5883513139867268`*^9, 
   3.588351318914274*^9}, {3.588351475826668*^9, 3.5883514761004477`*^9}, {
   3.5883515338209953`*^9, 3.588351534308784*^9}, {3.588351846636631*^9, 
   3.588351846993293*^9}, {3.58835939162449*^9, 3.588359391907145*^9}, {
   3.5883598312169857`*^9, 3.58835992185441*^9}, {3.588359963265499*^9, 
   3.588360352454049*^9}, {3.5883603825245647`*^9, 3.588360388894895*^9}, {
   3.5883604785474253`*^9, 3.5883605074313173`*^9}, {3.588360545099167*^9, 
   3.588360572015847*^9}, {3.5883611649924088`*^9, 3.588361193966226*^9}, {
   3.5884289731361847`*^9, 3.588429005725164*^9}, {3.5884290373817797`*^9, 
   3.588429056893894*^9}, {3.588429120395463*^9, 3.588429146451323*^9}, {
   3.588440038409374*^9, 3.5884401382551622`*^9}, {3.588440187005775*^9, 
   3.588440214466209*^9}, {3.588440495775775*^9, 3.5884405623008432`*^9}, {
   3.588440692506896*^9, 3.588440751165175*^9}, 3.588449050829479*^9, 
   3.5884829468645782`*^9, {3.589558752186674*^9, 3.5895587752810802`*^9}, {
   3.589558815113978*^9, 3.5895589498970003`*^9}, {3.589558987873446*^9, 
   3.589559058638464*^9}, {3.589559116833042*^9, 3.58955913686607*^9}, {
   3.589559670614498*^9, 3.589559717152121*^9}, {3.589559747223352*^9, 
   3.589559823481173*^9}, {3.5895598700081997`*^9, 3.58955987361471*^9}, {
   3.589560192622772*^9, 3.5895602889255533`*^9}, {3.589560330869426*^9, 
   3.5895606792235947`*^9}, {3.589560714560038*^9, 3.5895607672728853`*^9}, {
   3.589560803171348*^9, 3.589561105046091*^9}, {3.5895611418312197`*^9, 
   3.5895611462856007`*^9}, 3.589561883959586*^9, 3.589561918868976*^9, {
   3.589562356960041*^9, 3.589562396256318*^9}, {3.5895624701171227`*^9, 
   3.589562470632636*^9}, {3.5895626465717297`*^9, 3.589562650782975*^9}, {
   3.589562798228919*^9, 3.589562807702667*^9}, 3.589562930402363*^9, {
   3.589563027103237*^9, 3.5895630763538647`*^9}, {3.589563122444146*^9, 
   3.5895631596086063`*^9}, {3.589564135406872*^9, 3.589564139241499*^9}, {
   3.589564368512167*^9, 3.589564391647792*^9}, {3.5895648456368837`*^9, 
   3.589564871066477*^9}, 3.58956504235352*^9, {3.5896040270039387`*^9, 
   3.589604120584044*^9}, {3.589604548428986*^9, 3.589604556629582*^9}, {
   3.5896047417624617`*^9, 3.589604756970118*^9}, {3.589604866139599*^9, 
   3.589604868669435*^9}, {3.5896049199376097`*^9, 3.5896049203726397`*^9}, {
   3.5896080066872473`*^9, 3.5896080392784433`*^9}, {3.589629681556573*^9, 
   3.589629863679892*^9}, {3.5903839835727177`*^9, 3.59038400187181*^9}, {
   3.590384091337698*^9, 3.5903840915256557`*^9}, {3.590384122561516*^9, 
   3.590384134920483*^9}, {3.590384239699216*^9, 3.590384240174646*^9}, 
   3.5903842726191597`*^9, {3.590384445622764*^9, 3.590384446045898*^9}, {
   3.5903852677771873`*^9, 3.5903853395940247`*^9}, {3.590385959722239*^9, 
   3.590385974023157*^9}, {3.590386006612629*^9, 3.590386024792417*^9}, 
   3.590491447372818*^9, 3.5907272253636427`*^9, {3.5907274135282097`*^9, 
   3.590727413561015*^9}, 3.590727934844782*^9}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3},
 CellChangeTimes->{3.5907279348495913`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"s", " ", "=", " ", 
     RowBox[{
      RowBox[{
       SubscriptBox["m", "1"], "+", "2"}], " ", "\[NotEqual]", " ", 
      RowBox[{
       SubscriptBox["m", "2"], "+", "1"}]}]}], ",", " ", 
    RowBox[{"t", " ", "=", " ", 
     RowBox[{"-", 
      SubscriptBox["l", "1"]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"BubPolesFirstC", "[", 
     RowBox[{
     "k_Integer", ",", "m1_Integer", ",", "m2_Integer", ",", "m3_Integer", 
      ",", "p_List", ",", "P_List", ",", "Ptri_List", ",", "q_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"MP2", "[", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "k"}], "]"}], "]"}], "]"}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"4", "\[Pi]"}], ")"}], 
         FractionBox["d", "2"]], "\[ImaginaryI]"}]], 
      FractionBox[
       RowBox[{
        RowBox[{"Spaa", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", "m1", "]"}], "]"}], ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", 
            RowBox[{"m1", "+", "1"}], "]"}], "]"}]}], "]"}], 
        RowBox[{"Spaa", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", 
            RowBox[{"m1", "+", "1"}], "]"}], "]"}], ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", 
            RowBox[{"Cyc", "[", 
             RowBox[{
              RowBox[{"m1", "+", "2"}], ",", "p"}], "]"}], "]"}], "]"}]}], 
         "]"}]}], 
       RowBox[{
        RowBox[{"DenomSpaa", "[", 
         RowBox[{"p", "[", 
          RowBox[{"[", 
           RowBox[{"1", ";;", "k"}], "]"}], "]"}], "]"}], 
        RowBox[{"DenomSpaa", "[", 
         RowBox[{"p", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"k", "+", "1"}], ";;"}], "]"}], "]"}], "]"}]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"m1", "\[NotEqual]", "1"}], ",", 
          FractionBox[
           RowBox[{"FfirstC", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", "k", ",", "m1", ",", "m2", 
             ",", "m3", ",", "p", ",", "P", ",", "q"}], "]"}], 
           RowBox[{
            RowBox[{"Spaa", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], "]"}], 
            RowBox[{"Spaa", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", 
                RowBox[{"k", "+", "1"}], "]"}], "]"}]}], "]"}], 
            RowBox[{"Spaa", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", 
                RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}]}]], ",", "0"}], 
         "]"}], "+", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"k", "\[NotEqual]", 
           RowBox[{"Cyc", "[", 
            RowBox[{
             RowBox[{"m1", "+", "2"}], ",", "p"}], "]"}]}], ",", 
          FractionBox[
           RowBox[{"FfirstC", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "k", "]"}], "]"}], ",", "k", ",", "m1", ",", "m2", 
             ",", "m3", ",", "p", ",", "P", ",", "q"}], "]"}], 
           RowBox[{
            RowBox[{"Spaa", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "k", "]"}], "]"}], ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
            RowBox[{"Spaa", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "k", "]"}], "]"}], ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", 
                RowBox[{"k", "+", "1"}], "]"}], "]"}]}], "]"}], 
            RowBox[{"Spaa", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "k", "]"}], "]"}], ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", 
                RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}]}]], ",", "0"}], 
         "]"}], "+", 
        FractionBox[
         RowBox[{"FfirstC", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", "k", ",", "m1", ",", 
           "m2", ",", "m3", ",", "p", ",", "P", ",", "q"}], "]"}], 
         RowBox[{
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}]}]], "+", 
        FractionBox[
         RowBox[{"FfirstC", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"-", "1"}], "]"}], "]"}], ",", "k", ",", "m1", ",", "m2",
            ",", "m3", ",", "p", ",", "P", ",", "q"}], "]"}], 
         RowBox[{
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"-", "1"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"-", "1"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"-", "1"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"k", "+", "1"}], "]"}], "]"}]}], "]"}]}]], "-", 
        RowBox[{
         FractionBox["1", 
          SuperscriptBox[
           RowBox[{"MP2", "[", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "k"}], "]"}], "]"}], "]"}], "2"]], 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"Spab", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "m1", "]"}], "]"}], ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
            "2"], 
           SuperscriptBox[
            RowBox[{"Spab", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "m2", "]"}], "]"}], ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
            "2"], 
           SuperscriptBox[
            RowBox[{"Spab", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "m3", "]"}], "]"}], ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
            "2"]}], 
          RowBox[{
           RowBox[{"Spab", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
           RowBox[{"Spab", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "k", "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
           RowBox[{"Spab", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", 
               RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
           RowBox[{"Spab", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", 
               RowBox[{"-", "1"}], "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}]}]], 
         FractionBox[
          SuperscriptBox[
           RowBox[{"Spbb", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", 
               RowBox[{"m1", "+", "1"}], "]"}], "]"}], ",", "q"}], "]"}], 
           "2"], 
          RowBox[{
           RowBox[{"Spbb", "[", 
            RowBox[{"q", ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"m1", "+", "1"}], ",", "k"}], "]"}], "]"}], ",", 
             "q"}], "]"}], 
           RowBox[{"Spbb", "[", 
            RowBox[{"q", ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", 
                RowBox[{"m1", "+", "1"}]}], "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"Cyc", "[", 
                 RowBox[{
                  RowBox[{"m1", "+", "2"}], ",", "p"}], "]"}], ",", "k"}], 
               "]"}], "]"}], ",", "q"}], "]"}]}]], 
         FractionBox["1", 
          RowBox[{
           RowBox[{"Spbb", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", 
               RowBox[{"m1", "+", "1"}], "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
           RowBox[{"Spbb", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", 
               RowBox[{"m1", "+", "1"}], "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"Cyc", "[", 
                 RowBox[{
                  RowBox[{"m1", "+", "2"}], ",", "p"}], "]"}], ",", "k"}], 
               "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}]}]], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"MP2", "[", 
               RowBox[{"P", "[", 
                RowBox[{"[", 
                 RowBox[{"1", ",", "k"}], "]"}], "]"}], "]"}], 
              RowBox[{"Spaa", "[", 
               RowBox[{
                RowBox[{"p", "[", 
                 RowBox[{"[", "m3", "]"}], "]"}], ",", 
                RowBox[{"p", "[", 
                 RowBox[{"[", "m1", "]"}], "]"}]}], "]"}], 
              RowBox[{"Spab", "[", 
               RowBox[{
                RowBox[{"p", "[", 
                 RowBox[{"[", "m2", "]"}], "]"}], ",", 
                RowBox[{"P", "[", 
                 RowBox[{"[", 
                  RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
              RowBox[{"Spbb", "[", 
               RowBox[{
                RowBox[{"p", "[", 
                 RowBox[{"[", 
                  RowBox[{"m1", "+", "1"}], "]"}], "]"}], ",", "q"}], "]"}]}],
              "+", 
             RowBox[{
              RowBox[{"Spaa", "[", 
               RowBox[{
                RowBox[{"p", "[", 
                 RowBox[{"[", "m1", "]"}], "]"}], ",", 
                RowBox[{"p", "[", 
                 RowBox[{"[", "m2", "]"}], "]"}]}], "]"}], 
              RowBox[{"Spab", "[", 
               RowBox[{
                RowBox[{"p", "[", 
                 RowBox[{"[", "m3", "]"}], "]"}], ",", 
                RowBox[{"P", "[", 
                 RowBox[{"[", 
                  RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
              RowBox[{"Spbb", "[", 
               RowBox[{
                RowBox[{"p", "[", 
                 RowBox[{"[", 
                  RowBox[{"m1", "+", "1"}], "]"}], "]"}], ",", 
                RowBox[{"P", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"Cyc", "[", 
                    RowBox[{
                    RowBox[{"m1", "+", "2"}], ",", "p"}], "]"}], ",", "k"}], 
                  "]"}], "]"}], ",", 
                RowBox[{"P", "[", 
                 RowBox[{"[", 
                  RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], 
               "]"}]}]}], ")"}], "2"], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Spab", "[", 
              RowBox[{
               RowBox[{"p", "[", 
                RowBox[{"[", "m1", "]"}], "]"}], ",", 
               RowBox[{"P", "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{"m1", "+", "1"}], ",", 
                  RowBox[{"Cyc", "[", 
                   RowBox[{
                    RowBox[{"m1", "+", "2"}], ",", "p"}], "]"}]}], "]"}], 
                "]"}], ",", "q"}], "]"}], 
             RowBox[{"Spab", "[", 
              RowBox[{
               RowBox[{"p", "[", 
                RowBox[{"[", 
                 RowBox[{"Cyc", "[", 
                  RowBox[{
                   RowBox[{"m1", "+", "2"}], ",", "p"}], "]"}], "]"}], "]"}], 
               ",", 
               RowBox[{"P", "[", 
                RowBox[{"[", 
                 RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}]}], 
            "-", 
            RowBox[{
             RowBox[{"Spaa", "[", 
              RowBox[{
               RowBox[{"p", "[", 
                RowBox[{"[", "m1", "]"}], "]"}], ",", 
               RowBox[{"p", "[", 
                RowBox[{"[", 
                 RowBox[{"Cyc", "[", 
                  RowBox[{
                   RowBox[{"m1", "+", "2"}], ",", "p"}], "]"}], "]"}], 
                "]"}]}], "]"}], 
             RowBox[{"Spbb", "[", 
              RowBox[{"q", ",", 
               RowBox[{"P", "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{"Cyc", "[", 
                   RowBox[{
                    RowBox[{"m1", "+", "3"}], ",", "p"}], "]"}], ",", "k"}], 
                 "]"}], "]"}], ",", 
               RowBox[{"P", "[", 
                RowBox[{"[", 
                 RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}]}]}],
            ")"}]}]}], "+", 
        RowBox[{"BubMassivePoleFirst", "[", 
         RowBox[{
         "k", ",", "m1", ",", "m2", ",", "m3", ",", "p", ",", "P", ",", 
          RowBox[{"Ptri", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", "q"}], "]"}], "+", 
        RowBox[{"BubMassivePoleFirst", "[", 
         RowBox[{
         "k", ",", "m1", ",", "m2", ",", "m3", ",", "p", ",", "P", ",", 
          RowBox[{"Ptri", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", "q"}], "]"}], "+", 
        RowBox[{"BubMassivePoleSecond", "[", 
         RowBox[{
         "k", ",", "m1", ",", "m2", ",", "m3", ",", "p", ",", "P", ",", 
          RowBox[{"Ptri", "[", 
           RowBox[{"[", "3", "]"}], "]"}], ",", "q"}], "]"}], "+", 
        RowBox[{"BubMassivePoleSecond", "[", 
         RowBox[{
         "k", ",", "m1", ",", "m2", ",", "m3", ",", "p", ",", "P", ",", 
          RowBox[{"Ptri", "[", 
           RowBox[{"[", "4", "]"}], "]"}], ",", "q"}], "]"}]}], ")"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Spaa", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", "0"}], 
       ",", 
       RowBox[{
        RowBox[{"Spab", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", "0"}], 
       ",", 
       RowBox[{
        RowBox[{"Spbb", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", 
        "0"}]}], "}"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.590384195551105*^9, 3.590384268047461*^9}, {
   3.590384334744281*^9, 3.590384340277464*^9}, {3.590384447656784*^9, 
   3.590384532841393*^9}, {3.590385421576602*^9, 3.5903855553847923`*^9}, {
   3.590385694304695*^9, 3.590385813088605*^9}, {3.590385875269388*^9, 
   3.590385949911072*^9}, {3.590386067077384*^9, 3.590386343031125*^9}, {
   3.590386733030922*^9, 3.590386962055922*^9}, {3.590387585678011*^9, 
   3.590387595762554*^9}, {3.590387633692923*^9, 3.590387775259239*^9}, {
   3.5903878975841293`*^9, 3.590387897761764*^9}, {3.590389607428257*^9, 
   3.590389727211351*^9}, {3.5903913320546513`*^9, 3.590391350409197*^9}, {
   3.590391400404402*^9, 3.59039154265981*^9}, {3.59039790530411*^9, 
   3.59039804319226*^9}, {3.590398144055819*^9, 3.590398212200333*^9}, {
   3.5903982600571413`*^9, 3.590398311819965*^9}, {3.5903987583668003`*^9, 
   3.590398968233571*^9}, {3.590399034526628*^9, 3.590399037173242*^9}, {
   3.5903990686021433`*^9, 3.5903990929827223`*^9}, 3.590399131772489*^9, {
   3.5903991831643972`*^9, 3.5903992280527287`*^9}, {3.59039930636691*^9, 
   3.590399310917315*^9}, {3.590399350169944*^9, 3.590399393052978*^9}, {
   3.5903994411094847`*^9, 3.5903994830046387`*^9}, {3.59039952686891*^9, 
   3.5903995378033657`*^9}, {3.590402064001914*^9, 3.5904020817119503`*^9}, {
   3.590402122595235*^9, 3.590402143861515*^9}, {3.590402207008368*^9, 
   3.59040222043616*^9}, {3.590403560911631*^9, 3.5904035657124987`*^9}, {
   3.590404756958973*^9, 3.5904047843627577`*^9}, {3.5904692216645327`*^9, 
   3.5904692240097113`*^9}, 3.590491390016261*^9, {3.590727226159669*^9, 
   3.590727226749465*^9}, {3.5907274146883097`*^9, 3.5907274154908133`*^9}, {
   3.590727796303913*^9, 3.590727815692938*^9}, 3.590727934856574*^9, {
   3.590942554210911*^9, 3.590942634923263*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FfirstC", "[", 
    RowBox[{
    "l_", ",", "k_Integer", ",", "m1_Integer", ",", "m2_Integer", ",", 
     "m3_Integer", ",", "p_List", ",", "P_List", ",", "q_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"Spaa", "[", 
        RowBox[{"l", ",", 
         RowBox[{"p", "[", 
          RowBox[{"[", "m1", "]"}], "]"}]}], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"Spaa", "[", 
        RowBox[{"l", ",", 
         RowBox[{"p", "[", 
          RowBox[{"[", "m2", "]"}], "]"}]}], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"Spaa", "[", 
        RowBox[{"l", ",", 
         RowBox[{"p", "[", 
          RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], "2"]}], 
     RowBox[{
      RowBox[{"Spaa", "[", 
       RowBox[{"l", ",", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"m1", "+", "1"}], ",", "k"}], "]"}], "]"}], ",", "l"}], 
       "]"}], 
      RowBox[{"Spaa", "[", 
       RowBox[{"l", ",", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", 
           RowBox[{"m1", "+", "1"}]}], "]"}], "]"}], ",", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"Cyc", "[", 
            RowBox[{
             RowBox[{"m1", "+", "2"}], ",", "p"}], "]"}], ",", "k"}], "]"}], 
         "]"}], ",", "l"}], "]"}]}]], 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"Spab", "[", 
        RowBox[{"l", ",", 
         RowBox[{"P", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
         RowBox[{"p", "[", 
          RowBox[{"[", 
           RowBox[{"m1", "+", "1"}], "]"}], "]"}]}], "]"}], "2"], 
      RowBox[{"Spbb", "[", 
       RowBox[{"l", ",", "q"}], "]"}]}], 
     RowBox[{
      RowBox[{"Spab", "[", 
       RowBox[{"l", ",", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
        RowBox[{"p", "[", 
         RowBox[{"[", 
          RowBox[{"m1", "+", "1"}], "]"}], "]"}]}], "]"}], 
      RowBox[{"Spab", "[", 
       RowBox[{"l", ",", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"Cyc", "[", 
            RowBox[{
             RowBox[{"m1", "+", "2"}], ",", "p"}], "]"}], ",", "k"}], "]"}], 
         "]"}], ",", 
        RowBox[{"p", "[", 
         RowBox[{"[", 
          RowBox[{"m1", "+", "1"}], "]"}], "]"}]}], "]"}], 
      RowBox[{"Spab", "[", 
       RowBox[{"l", ",", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "l"}], "]"}], 
      RowBox[{"Spab", "[", 
       RowBox[{"l", ",", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}]}]], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "m3", "]"}], "]"}], ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}]}], "]"}], 
         RowBox[{"Spaa", "[", 
          RowBox[{"l", ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "m2", "]"}], "]"}]}], "]"}], 
         RowBox[{"Spab", "[", 
          RowBox[{"l", ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"m1", "+", "1"}], "]"}], "]"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}], ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "m2", "]"}], "]"}]}], "]"}], 
         RowBox[{"Spaa", "[", 
          RowBox[{"l", ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], 
         RowBox[{"Spab", "[", 
          RowBox[{"l", ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"m1", "+", "2"}], ",", "p"}], "]"}], ",", "k"}], 
             "]"}], "]"}], ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"m1", "+", "1"}], "]"}], "]"}]}], "]"}]}]}], ")"}], "2"],
      "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Spaa", "[", 
         RowBox[{"l", ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", 
            RowBox[{"Cyc", "[", 
             RowBox[{
              RowBox[{"m1", "+", "2"}], ",", "p"}], "]"}], "]"}], "]"}]}], 
         "]"}], 
        RowBox[{"Spaa", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", "m1", "]"}], "]"}], ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"m1", "+", "1"}], ",", 
             RowBox[{"Cyc", "[", 
              RowBox[{
               RowBox[{"m1", "+", "2"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
          ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "l"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Spaa", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", "m1", "]"}], "]"}], ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", 
            RowBox[{"Cyc", "[", 
             RowBox[{
              RowBox[{"m1", "+", "2"}], ",", "p"}], "]"}], "]"}], "]"}]}], 
         "]"}], 
        RowBox[{"Spaa", "[", 
         RowBox[{"l", ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Cyc", "[", 
              RowBox[{
               RowBox[{"m1", "+", "3"}], ",", "p"}], "]"}], ",", "k"}], "]"}],
            "]"}], ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "l"}], "]"}]}]}], 
      ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.59094142682218*^9, 3.5909414446748667`*^9}, {
  3.590941496645159*^9, 3.590941572069953*^9}, {3.590941842209416*^9, 
  3.590941856966401*^9}, {3.590942231120843*^9, 3.590942271134714*^9}, {
  3.5909423229640102`*^9, 3.5909423536035223`*^9}, {3.590942669581663*^9, 
  3.5909426706735992`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"s", " ", "=", " ", 
     RowBox[{
      RowBox[{
       SubscriptBox["m", "1"], "+", "2"}], " ", "\[NotEqual]", " ", 
      RowBox[{
       SubscriptBox["m", "2"], "+", "1"}]}]}], ",", " ", 
    RowBox[{"t", " ", "=", " ", 
     RowBox[{"-", 
      SubscriptBox["l", "1"]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"BubMassivePoleFirst", "[", 
      RowBox[{
      "k_Integer", ",", "m1_Integer", ",", "m2_Integer", ",", "m3_Integer", 
       ",", "p_List", ",", "P_List", ",", "Ptri_", ",", "q_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"4", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"MP", "[", 
              RowBox[{
               RowBox[{"P", "[", 
                RowBox[{"[", 
                 RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
               RowBox[{"P", "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{"m1", "+", "1"}], ",", "k"}], "]"}], "]"}]}], "]"}],
              "2"], "-", 
            RowBox[{
             RowBox[{"MP2", "[", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "m1"}], "]"}], "]"}], "]"}], 
             RowBox[{"MP2", "[", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"m1", "+", "1"}], ",", "k"}], "]"}], "]"}], 
              "]"}]}]}], ")"}]}]]}], 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"Spaa", "[", 
           RowBox[{"Ptri", ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "m1", "]"}], "]"}]}], "]"}], "2"], 
         SuperscriptBox[
          RowBox[{"Spaa", "[", 
           RowBox[{"Ptri", ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "m2", "]"}], "]"}]}], "]"}], "2"], 
         SuperscriptBox[
          RowBox[{"Spaa", "[", 
           RowBox[{"Ptri", ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], "2"]}], 
        RowBox[{
         RowBox[{"Spaa", "[", 
          RowBox[{"Ptri", ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
         RowBox[{"Spaa", "[", 
          RowBox[{"Ptri", ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}], "]"}], 
         RowBox[{"Spaa", "[", 
          RowBox[{"Ptri", ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"k", "+", "1"}], "]"}], "]"}]}], "]"}], 
         RowBox[{"Spaa", "[", 
          RowBox[{"Ptri", ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}]}]], 
       FractionBox["1", 
        RowBox[{"Spaa", "[", 
         RowBox[{"Ptri", ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", 
             RowBox[{"m1", "+", "1"}]}], "]"}], "]"}], ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Cyc", "[", 
              RowBox[{
               RowBox[{"m1", "+", "2"}], ",", "p"}], "]"}], ",", "k"}], "]"}],
            "]"}], ",", "Ptri"}], "]"}]], 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"Spab", "[", 
           RowBox[{"Ptri", ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"m1", "+", "1"}], "]"}], "]"}]}], "]"}], "2"], 
         RowBox[{"Spbb", "[", 
          RowBox[{"Ptri", ",", "q"}], "]"}]}], 
        RowBox[{
         RowBox[{"Spab", "[", 
          RowBox[{"Ptri", ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"m1", "+", "1"}], "]"}], "]"}]}], "]"}], 
         RowBox[{"Spab", "[", 
          RowBox[{"Ptri", ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"m1", "+", "2"}], ",", "p"}], "]"}], ",", "k"}], 
             "]"}], "]"}], ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"m1", "+", "1"}], "]"}], "]"}]}], "]"}], 
         RowBox[{"Spab", "[", 
          RowBox[{"Ptri", ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}]}]], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Spaa", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "m3", "]"}], "]"}], ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", "m1", "]"}], "]"}]}], "]"}], 
            RowBox[{"Spaa", "[", 
             RowBox[{"Ptri", ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", "m2", "]"}], "]"}]}], "]"}], 
            RowBox[{"Spab", "[", 
             RowBox[{"Ptri", ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", 
                RowBox[{"m1", "+", "1"}], "]"}], "]"}]}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"Spaa", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "m1", "]"}], "]"}], ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", "m2", "]"}], "]"}]}], "]"}], 
            RowBox[{"Spaa", "[", 
             RowBox[{"Ptri", ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], 
            RowBox[{"Spab", "[", 
             RowBox[{"Ptri", ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"Cyc", "[", 
                  RowBox[{
                   RowBox[{"m1", "+", "2"}], ",", "p"}], "]"}], ",", "k"}], 
                "]"}], "]"}], ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", 
                RowBox[{"m1", "+", "1"}], "]"}], "]"}]}], "]"}]}]}], ")"}], 
         "2"], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Spaa", "[", 
            RowBox[{"Ptri", ",", 
             RowBox[{"p", "[", 
              RowBox[{"[", 
               RowBox[{"Cyc", "[", 
                RowBox[{
                 RowBox[{"m1", "+", "2"}], ",", "p"}], "]"}], "]"}], "]"}]}], 
            "]"}], 
           RowBox[{"Spaa", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "m1", "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"m1", "+", "1"}], ",", 
                RowBox[{"Cyc", "[", 
                 RowBox[{
                  RowBox[{"m1", "+", "2"}], ",", "p"}], "]"}]}], "]"}], "]"}],
              ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "Ptri"}], "]"}]}], 
          "+", 
          RowBox[{
           RowBox[{"Spaa", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "m1", "]"}], "]"}], ",", 
             RowBox[{"p", "[", 
              RowBox[{"[", 
               RowBox[{"Cyc", "[", 
                RowBox[{
                 RowBox[{"m1", "+", "2"}], ",", "p"}], "]"}], "]"}], "]"}]}], 
            "]"}], 
           RowBox[{"Spaa", "[", 
            RowBox[{"Ptri", ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"Cyc", "[", 
                 RowBox[{
                  RowBox[{"m1", "+", "3"}], ",", "p"}], "]"}], ",", "k"}], 
               "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "Ptri"}], 
            "]"}]}]}], ")"}]}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Spaa", "[", 
          RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", "0"}],
         ",", 
        RowBox[{
         RowBox[{"Spab", "[", 
          RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", "0"}],
         ",", 
        RowBox[{
         RowBox[{"Spbb", "[", 
          RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", 
         "0"}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"BubMassivePoleSecond", "[", 
      RowBox[{
      "k_Integer", ",", "m1_Integer", ",", "m2_Integer", ",", "m3_Integer", 
       ",", "p_List", ",", "P_List", ",", "Ptri_", ",", "q_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"4", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"MP", "[", 
              RowBox[{
               RowBox[{"P", "[", 
                RowBox[{"[", 
                 RowBox[{"1", ",", 
                  RowBox[{"m1", "+", "1"}]}], "]"}], "]"}], ",", 
               RowBox[{"P", "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{"Cyc", "[", 
                   RowBox[{
                    RowBox[{"m1", "+", "2"}], ",", "p"}], "]"}], ",", "k"}], 
                 "]"}], "]"}]}], "]"}], "2"], "-", 
            RowBox[{
             RowBox[{"MP2", "[", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", 
                 RowBox[{"m1", "+", "1"}]}], "]"}], "]"}], "]"}], 
             RowBox[{"MP2", "[", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"Cyc", "[", 
                  RowBox[{
                   RowBox[{"m1", "+", "2"}], ",", "p"}], "]"}], ",", "k"}], 
                "]"}], "]"}], "]"}]}]}], ")"}]}]]}], 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"Spaa", "[", 
           RowBox[{"Ptri", ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "m1", "]"}], "]"}]}], "]"}], "2"], 
         SuperscriptBox[
          RowBox[{"Spaa", "[", 
           RowBox[{"Ptri", ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "m2", "]"}], "]"}]}], "]"}], "2"], 
         SuperscriptBox[
          RowBox[{"Spaa", "[", 
           RowBox[{"Ptri", ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], "2"]}], 
        RowBox[{
         RowBox[{"Spaa", "[", 
          RowBox[{"Ptri", ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
         RowBox[{"Spaa", "[", 
          RowBox[{"Ptri", ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}], "]"}], 
         RowBox[{"Spaa", "[", 
          RowBox[{"Ptri", ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"k", "+", "1"}], "]"}], "]"}]}], "]"}], 
         RowBox[{"Spaa", "[", 
          RowBox[{"Ptri", ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}]}]], 
       FractionBox["1", 
        RowBox[{"Spaa", "[", 
         RowBox[{"Ptri", ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"m1", "+", "1"}], ",", "k"}], "]"}], "]"}], ",", 
          "Ptri"}], "]"}]], 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"Spab", "[", 
           RowBox[{"Ptri", ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"m1", "+", "1"}], "]"}], "]"}]}], "]"}], "2"], 
         RowBox[{"Spbb", "[", 
          RowBox[{"Ptri", ",", "q"}], "]"}]}], 
        RowBox[{
         RowBox[{"Spab", "[", 
          RowBox[{"Ptri", ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"m1", "+", "1"}], "]"}], "]"}]}], "]"}], 
         RowBox[{"Spab", "[", 
          RowBox[{"Ptri", ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"m1", "+", "2"}], ",", "p"}], "]"}], ",", "k"}], 
             "]"}], "]"}], ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"m1", "+", "1"}], "]"}], "]"}]}], "]"}], 
         RowBox[{"Spab", "[", 
          RowBox[{"Ptri", ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}]}]], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Spaa", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "m3", "]"}], "]"}], ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", "m1", "]"}], "]"}]}], "]"}], 
            RowBox[{"Spaa", "[", 
             RowBox[{"Ptri", ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", "m2", "]"}], "]"}]}], "]"}], 
            RowBox[{"Spab", "[", 
             RowBox[{"Ptri", ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", 
                RowBox[{"m1", "+", "1"}], "]"}], "]"}]}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"Spaa", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "m1", "]"}], "]"}], ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", "m2", "]"}], "]"}]}], "]"}], 
            RowBox[{"Spaa", "[", 
             RowBox[{"Ptri", ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], 
            RowBox[{"Spab", "[", 
             RowBox[{"Ptri", ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"Cyc", "[", 
                  RowBox[{
                   RowBox[{"m1", "+", "2"}], ",", "p"}], "]"}], ",", "k"}], 
                "]"}], "]"}], ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", 
                RowBox[{"m1", "+", "1"}], "]"}], "]"}]}], "]"}]}]}], ")"}], 
         "2"], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Spaa", "[", 
            RowBox[{"Ptri", ",", 
             RowBox[{"p", "[", 
              RowBox[{"[", 
               RowBox[{"Cyc", "[", 
                RowBox[{
                 RowBox[{"m1", "+", "2"}], ",", "p"}], "]"}], "]"}], "]"}]}], 
            "]"}], 
           RowBox[{"Spaa", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "m1", "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"m1", "+", "1"}], ",", 
                RowBox[{"Cyc", "[", 
                 RowBox[{
                  RowBox[{"m1", "+", "2"}], ",", "p"}], "]"}]}], "]"}], "]"}],
              ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "Ptri"}], "]"}]}], 
          "+", 
          RowBox[{
           RowBox[{"Spaa", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "m1", "]"}], "]"}], ",", 
             RowBox[{"p", "[", 
              RowBox[{"[", 
               RowBox[{"Cyc", "[", 
                RowBox[{
                 RowBox[{"m1", "+", "2"}], ",", "p"}], "]"}], "]"}], "]"}]}], 
            "]"}], 
           RowBox[{"Spaa", "[", 
            RowBox[{"Ptri", ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"Cyc", "[", 
                 RowBox[{
                  RowBox[{"m1", "+", "3"}], ",", "p"}], "]"}], ",", "k"}], 
               "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "Ptri"}], 
            "]"}]}]}], ")"}]}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Spaa", "[", 
          RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", "0"}],
         ",", 
        RowBox[{
         RowBox[{"Spab", "[", 
          RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", "0"}],
         ",", 
        RowBox[{
         RowBox[{"Spbb", "[", 
          RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", 
         "0"}]}], "}"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.587374455382286*^9, 3.5873744716238117`*^9}, {
   3.587374564280504*^9, 3.587374583635062*^9}, {3.587374625348033*^9, 
   3.587374697286599*^9}, {3.587374924928173*^9, 3.5873751830215673`*^9}, {
   3.58737521344565*^9, 3.587375223669652*^9}, {3.587375257172206*^9, 
   3.587375260938312*^9}, {3.587375307780035*^9, 3.587375374968087*^9}, {
   3.587375425208074*^9, 3.587375426122959*^9}, {3.587375749869644*^9, 
   3.587375785653722*^9}, {3.587375857874063*^9, 3.587375858230315*^9}, {
   3.587375892080545*^9, 3.5873759122441998`*^9}, {3.58737656734664*^9, 
   3.5873765812025747`*^9}, {3.587376622091567*^9, 3.5873766553917837`*^9}, {
   3.587376709465341*^9, 3.587376739099394*^9}, {3.587377329590639*^9, 
   3.5873774663915*^9}, {3.5873775248067904`*^9, 3.587377539440243*^9}, {
   3.587377576184071*^9, 3.587377629313121*^9}, {3.5873777597469378`*^9, 
   3.5873777731157427`*^9}, 3.587377832834421*^9, {3.587377867791526*^9, 
   3.587377942249283*^9}, {3.587378092598255*^9, 3.587378093972509*^9}, {
   3.5873781408927107`*^9, 3.587378183250334*^9}, {3.587379801675427*^9, 
   3.5873798220953197`*^9}, {3.5873798553257523`*^9, 3.587379875009357*^9}, {
   3.587379946163755*^9, 3.587379976977005*^9}, {3.587380018638941*^9, 
   3.587380036711071*^9}, {3.587380423265563*^9, 3.587380426365518*^9}, 
   3.5874079657510843`*^9, {3.587747588267619*^9, 3.587747588473556*^9}, 
   3.588333982254105*^9, 3.5883345565532846`*^9, {3.588348312818738*^9, 
   3.5883483491210938`*^9}, {3.588348449774456*^9, 3.58834846897581*^9}, {
   3.588348503774747*^9, 3.5883485677738123`*^9}, {3.58834863635987*^9, 
   3.58834867816291*^9}, {3.5883487749022207`*^9, 3.588348787999042*^9}, {
   3.5883488854635468`*^9, 3.588349360936574*^9}, {3.5883501618898163`*^9, 
   3.588350174905395*^9}, {3.588350486429679*^9, 3.588350487825652*^9}, {
   3.588351070967494*^9, 3.5883510739504433`*^9}, {3.5883513139867268`*^9, 
   3.588351318914274*^9}, {3.588351475826668*^9, 3.5883514761004477`*^9}, {
   3.5883515338209953`*^9, 3.588351534308784*^9}, {3.588351846636631*^9, 
   3.588351846993293*^9}, {3.58835939162449*^9, 3.588359391907145*^9}, {
   3.5883598312169857`*^9, 3.58835992185441*^9}, {3.588359963265499*^9, 
   3.588360352454049*^9}, {3.5883603825245647`*^9, 3.588360388894895*^9}, {
   3.5883604785474253`*^9, 3.5883605074313173`*^9}, {3.588360545099167*^9, 
   3.588360572015847*^9}, {3.5883611649924088`*^9, 3.588361193966226*^9}, {
   3.5884289731361847`*^9, 3.588429005725164*^9}, {3.5884290373817797`*^9, 
   3.588429056893894*^9}, {3.588429120395463*^9, 3.588429146451323*^9}, {
   3.588440038409374*^9, 3.5884401382551622`*^9}, {3.588440187005775*^9, 
   3.588440214466209*^9}, {3.588440495775775*^9, 3.5884405623008432`*^9}, {
   3.588440692506896*^9, 3.588440751165175*^9}, 3.588449050829479*^9, 
   3.5884829468645782`*^9, {3.589558752186674*^9, 3.5895587752810802`*^9}, {
   3.589558815113978*^9, 3.5895589498970003`*^9}, {3.589558987873446*^9, 
   3.589559058638464*^9}, {3.589559116833042*^9, 3.58955913686607*^9}, {
   3.589559670614498*^9, 3.589559717152121*^9}, {3.589559747223352*^9, 
   3.589559823481173*^9}, {3.5895598700081997`*^9, 3.58955987361471*^9}, {
   3.589560192622772*^9, 3.5895602889255533`*^9}, {3.589560330869426*^9, 
   3.5895606792235947`*^9}, {3.589560714560038*^9, 3.5895607672728853`*^9}, {
   3.589560803171348*^9, 3.589561105046091*^9}, {3.5895611418312197`*^9, 
   3.5895611462856007`*^9}, 3.589561883959586*^9, 3.589561918868976*^9, {
   3.589562356960041*^9, 3.589562396256318*^9}, {3.5895624701171227`*^9, 
   3.589562470632636*^9}, {3.5895626465717297`*^9, 3.589562650782975*^9}, {
   3.589562798228919*^9, 3.589562807702667*^9}, 3.589562930402363*^9, {
   3.589563027103237*^9, 3.5895630763538647`*^9}, {3.589563122444146*^9, 
   3.5895631596086063`*^9}, {3.589564135406872*^9, 3.589564139241499*^9}, {
   3.589564368512167*^9, 3.589564391647792*^9}, {3.5895648456368837`*^9, 
   3.589564871066477*^9}, 3.58956504235352*^9, {3.5896040270039387`*^9, 
   3.589604120584044*^9}, {3.589604548428986*^9, 3.589604556629582*^9}, {
   3.5896047417624617`*^9, 3.589604756970118*^9}, {3.589604866139599*^9, 
   3.589604868669435*^9}, {3.5896049199376097`*^9, 3.5896049203726397`*^9}, {
   3.5896080066872473`*^9, 3.5896080392784433`*^9}, {3.589625031594088*^9, 
   3.58962503213246*^9}, {3.589629468086404*^9, 3.589629477114809*^9}, {
   3.58963146998032*^9, 3.5896314758561783`*^9}, {3.5896315251389227`*^9, 
   3.58963152571964*^9}, 3.58963244601408*^9, {3.589632476704423*^9, 
   3.589632695707522*^9}, {3.589632732625898*^9, 3.5896328047638807`*^9}, {
   3.589632931884161*^9, 3.589632988837635*^9}, {3.589633068483323*^9, 
   3.5896330965281963`*^9}, {3.589633256032111*^9, 3.5896332561793013`*^9}, {
   3.589633361655726*^9, 3.589633365405138*^9}, {3.59040020907304*^9, 
   3.5904002189174957`*^9}, {3.590400250213427*^9, 3.590400267295712*^9}, {
   3.5904004543367*^9, 3.5904004949872437`*^9}, {3.590400820282186*^9, 
   3.5904008218571167`*^9}, {3.590401084261591*^9, 3.590401091087253*^9}, {
   3.590401152213319*^9, 3.590401175696087*^9}, {3.590401250790628*^9, 
   3.59040128095721*^9}, {3.590401425283572*^9, 3.590401476892624*^9}, 
   3.590401547320147*^9, {3.590402173721547*^9, 3.590402200524598*^9}, {
   3.5904913989068823`*^9, 3.590491402085258*^9}, {3.5907272261281*^9, 
   3.590727226142302*^9}, {3.5907274143552933`*^9, 3.590727414668025*^9}, 
   3.590727934851412*^9, 3.5909418213828297`*^9}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3},
 CellChangeTimes->{3.590727934856674*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"s", " ", "\[Element]", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["m", "1"], "+", "3"}], ",", "...", ",", 
       SubscriptBox["m", "2"]}], "}"}]}], ",", " ", 
    RowBox[{"t", " ", "=", " ", 
     RowBox[{"-", 
      SubscriptBox["l", "1"]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"BubPolesStandardC", "[", 
     RowBox[{
     "k_Integer", ",", "m1_Integer", ",", "m2_Integer", ",", "m3_Integer", 
      ",", "s_Integer", ",", "p_List", ",", "P_List", ",", "Ptri_List", ",", 
      "q_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"MP2", "[", 
         RowBox[{"P", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "k"}], "]"}], "]"}], "]"}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"4", "\[Pi]"}], ")"}], 
          FractionBox["d", "2"]], "\[ImaginaryI]"}]]}], 
      FractionBox[
       RowBox[{"Spaa", "[", 
        RowBox[{
         RowBox[{"p", "[", 
          RowBox[{"[", 
           RowBox[{"Cyc", "[", 
            RowBox[{
             RowBox[{"s", "-", "1"}], ",", "p"}], "]"}], "]"}], "]"}], ",", 
         RowBox[{"p", "[", 
          RowBox[{"[", "s", "]"}], "]"}]}], "]"}], 
       RowBox[{
        RowBox[{"DenomSpaa", "[", 
         RowBox[{"p", "[", 
          RowBox[{"[", 
           RowBox[{"1", ";;", "k"}], "]"}], "]"}], "]"}], 
        RowBox[{"DenomSpaa", "[", 
         RowBox[{"p", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"k", "+", "1"}], ";;"}], "]"}], "]"}], "]"}]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"m1", "\[NotEqual]", "1"}], ",", 
          FractionBox[
           RowBox[{"FstandardC", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", "k", ",", "m1", ",", "m2", 
             ",", "m3", ",", "s", ",", "p", ",", "P", ",", "q"}], "]"}], 
           RowBox[{
            RowBox[{"Spaa", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], "]"}], 
            RowBox[{"Spaa", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", 
                RowBox[{"k", "+", "1"}], "]"}], "]"}]}], "]"}], 
            RowBox[{"Spaa", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", 
                RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}]}]], ",", "0"}], 
         "]"}], "+", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"k", "\[NotEqual]", "m2"}], ",", 
          FractionBox[
           RowBox[{"FstandardC", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "k", "]"}], "]"}], ",", "k", ",", "m1", ",", "m2", 
             ",", "m3", ",", "s", ",", "p", ",", "P", ",", "q"}], "]"}], 
           RowBox[{
            RowBox[{"Spaa", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "k", "]"}], "]"}], ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
            RowBox[{"Spaa", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "k", "]"}], "]"}], ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", 
                RowBox[{"k", "+", "1"}], "]"}], "]"}]}], "]"}], 
            RowBox[{"Spaa", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "k", "]"}], "]"}], ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", 
                RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}]}]], ",", "0"}], 
         "]"}], "+", 
        FractionBox[
         RowBox[{"FstandardC", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", "k", ",", "m1", ",", 
           "m2", ",", "m3", ",", "s", ",", "p", ",", "P", ",", "q"}], "]"}], 
         RowBox[{
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}]}]], "+", 
        FractionBox[
         RowBox[{"FstandardC", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"-", "1"}], "]"}], "]"}], ",", "k", ",", "m1", ",", "m2",
            ",", "m3", ",", "s", ",", "p", ",", "P", ",", "q"}], "]"}], 
         RowBox[{
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"-", "1"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"-", "1"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"-", "1"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"k", "+", "1"}], "]"}], "]"}]}], "]"}]}]], "+", 
        RowBox[{
         FractionBox["1", 
          SuperscriptBox[
           RowBox[{"MP2", "[", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "k"}], "]"}], "]"}], "]"}], "2"]], 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"Spab", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "m1", "]"}], "]"}], ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
            "2"], 
           SuperscriptBox[
            RowBox[{"Spab", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "m2", "]"}], "]"}], ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
            "2"], 
           SuperscriptBox[
            RowBox[{"Spab", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "m3", "]"}], "]"}], ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
            "2"]}], 
          RowBox[{
           RowBox[{"Spab", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
           RowBox[{"Spab", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "k", "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
           RowBox[{"Spab", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", 
               RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
           RowBox[{"Spab", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", 
               RowBox[{"-", "1"}], "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}]}]], 
         FractionBox["1", 
          RowBox[{"Spbb", "[", 
           RowBox[{"q", ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", 
               RowBox[{"Cyc", "[", 
                RowBox[{
                 RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
            ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"s", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}]], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Spab", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "m1", "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"m1", "+", "1"}], ",", 
                RowBox[{"Cyc", "[", 
                 RowBox[{
                  RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
             ",", "q"}], "]"}], "2"], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Spab", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "m1", "]"}], "]"}], ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"m1", "+", "1"}], ",", 
                 RowBox[{"Cyc", "[", 
                  RowBox[{
                   RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}],
               ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", 
                 RowBox[{"Cyc", "[", 
                  RowBox[{
                   RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}],
               ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
            RowBox[{"Spab", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "m1", "]"}], "]"}], ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"m1", "+", "1"}], ",", 
                 RowBox[{"Cyc", "[", 
                  RowBox[{
                   RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}],
               ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"s", ",", "k"}], "]"}], "]"}], ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}]}], 
           ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"MP2", "[", 
               RowBox[{"P", "[", 
                RowBox[{"[", 
                 RowBox[{"1", ",", "k"}], "]"}], "]"}], "]"}], 
              RowBox[{"Spaa", "[", 
               RowBox[{
                RowBox[{"p", "[", 
                 RowBox[{"[", "m3", "]"}], "]"}], ",", 
                RowBox[{"p", "[", 
                 RowBox[{"[", "m1", "]"}], "]"}]}], "]"}], 
              RowBox[{"Spab", "[", 
               RowBox[{
                RowBox[{"p", "[", 
                 RowBox[{"[", "m2", "]"}], "]"}], ",", 
                RowBox[{"P", "[", 
                 RowBox[{"[", 
                  RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
              RowBox[{"Spab", "[", 
               RowBox[{
                RowBox[{"p", "[", 
                 RowBox[{"[", "m1", "]"}], "]"}], ",", 
                RowBox[{"P", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"m1", "+", "1"}], ",", 
                   RowBox[{"Cyc", "[", 
                    RowBox[{
                    RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], 
                 "]"}], ",", "q"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"Spaa", "[", 
               RowBox[{
                RowBox[{"p", "[", 
                 RowBox[{"[", "m1", "]"}], "]"}], ",", 
                RowBox[{"p", "[", 
                 RowBox[{"[", "m2", "]"}], "]"}]}], "]"}], 
              RowBox[{"Spab", "[", 
               RowBox[{
                RowBox[{"p", "[", 
                 RowBox[{"[", "m3", "]"}], "]"}], ",", 
                RowBox[{"P", "[", 
                 RowBox[{"[", 
                  RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
              RowBox[{"Spab", "[", 
               RowBox[{
                RowBox[{"p", "[", 
                 RowBox[{"[", "m1", "]"}], "]"}], ",", 
                RowBox[{"P", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"m1", "+", "1"}], ",", 
                   RowBox[{"Cyc", "[", 
                    RowBox[{
                    RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], 
                 "]"}], ",", 
                RowBox[{"P", "[", 
                 RowBox[{"[", 
                  RowBox[{"s", ",", "k"}], "]"}], "]"}], ",", 
                RowBox[{"P", "[", 
                 RowBox[{"[", 
                  RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], 
               "]"}]}]}], ")"}], "2"], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Spaa", "[", 
                RowBox[{
                 RowBox[{"p", "[", 
                  RowBox[{"[", "m1", "]"}], "]"}], ",", 
                 RowBox[{"p", "[", 
                  RowBox[{"[", 
                   RowBox[{"Cyc", "[", 
                    RowBox[{
                    RowBox[{"s", "-", "1"}], ",", "p"}], "]"}], "]"}], 
                  "]"}]}], "]"}], 
               RowBox[{"Spbb", "[", 
                RowBox[{"q", ",", 
                 RowBox[{"P", "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
                 RowBox[{"P", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"m1", "+", "1"}], ",", "k"}], "]"}], "]"}], ",", 
                 "q"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"Spab", "[", 
                RowBox[{
                 RowBox[{"p", "[", 
                  RowBox[{"[", "m1", "]"}], "]"}], ",", 
                 RowBox[{"P", "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
               RowBox[{"Spab", "[", 
                RowBox[{
                 RowBox[{"p", "[", 
                  RowBox[{"[", 
                   RowBox[{"Cyc", "[", 
                    RowBox[{
                    RowBox[{"s", "-", "1"}], ",", "p"}], "]"}], "]"}], "]"}], 
                 ",", 
                 RowBox[{"P", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"m1", "+", "1"}], ",", 
                    RowBox[{"Cyc", "[", 
                    RowBox[{
                    RowBox[{"s", "-", "2"}], ",", "p"}], "]"}]}], "]"}], 
                  "]"}], ",", "q"}], "]"}]}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Spaa", "[", 
                RowBox[{
                 RowBox[{"p", "[", 
                  RowBox[{"[", "m1", "]"}], "]"}], ",", 
                 RowBox[{"p", "[", 
                  RowBox[{"[", "s", "]"}], "]"}]}], "]"}], 
               RowBox[{"Spbb", "[", 
                RowBox[{"q", ",", 
                 RowBox[{"P", "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
                 RowBox[{"P", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"m1", "+", "1"}], ",", "k"}], "]"}], "]"}], ",", 
                 "q"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"Spab", "[", 
                RowBox[{
                 RowBox[{"p", "[", 
                  RowBox[{"[", "m1", "]"}], "]"}], ",", 
                 RowBox[{"P", "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
               RowBox[{"Spab", "[", 
                RowBox[{
                 RowBox[{"p", "[", 
                  RowBox[{"[", "s", "]"}], "]"}], ",", 
                 RowBox[{"P", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"m1", "+", "1"}], ",", 
                    RowBox[{"Cyc", "[", 
                    RowBox[{
                    RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], 
                  "]"}], ",", "q"}], "]"}]}]}], ")"}]}], ")"}]}]}], "+", 
        RowBox[{"BubMassivePoleNonAdjacent", "[", 
         RowBox[{
         "k", ",", "m1", ",", "m2", ",", "m3", ",", "s", ",", "p", ",", "P", 
          ",", 
          RowBox[{"Ptri", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", "q"}], "]"}], "+", 
        RowBox[{"BubMassivePoleNonAdjacent", "[", 
         RowBox[{
         "k", ",", "m1", ",", "m2", ",", "m3", ",", "s", ",", "p", ",", "P", 
          ",", 
          RowBox[{"Ptri", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", "q"}], "]"}]}], ")"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Spaa", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", "0"}], 
       ",", 
       RowBox[{
        RowBox[{"Spab", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", "0"}], 
       ",", 
       RowBox[{
        RowBox[{"Spbb", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", 
        "0"}]}], "}"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.590384195551105*^9, 3.590384268047461*^9}, {
   3.590384334744281*^9, 3.590384340277464*^9}, {3.590384447656784*^9, 
   3.590384532841393*^9}, {3.590385421576602*^9, 3.5903855553847923`*^9}, {
   3.590385694304695*^9, 3.590385813088605*^9}, {3.590385875269388*^9, 
   3.590385949911072*^9}, {3.590386067077384*^9, 3.590386343031125*^9}, {
   3.590386733030922*^9, 3.590386962055922*^9}, {3.590387585678011*^9, 
   3.590387595762554*^9}, {3.590387633692923*^9, 3.590387775259239*^9}, {
   3.5903878975841293`*^9, 3.590387897761764*^9}, {3.590389607428257*^9, 
   3.590389727211351*^9}, {3.5904111172081003`*^9, 3.590411167230152*^9}, {
   3.5904113292136183`*^9, 3.590411331130102*^9}, {3.590412281740137*^9, 
   3.590412316316812*^9}, {3.590412352577141*^9, 3.590412366443387*^9}, {
   3.5904124046430387`*^9, 3.5904124719915123`*^9}, {3.590412508820497*^9, 
   3.590412805336372*^9}, {3.590412866775474*^9, 3.590412926460072*^9}, {
   3.590412957496419*^9, 3.590413036458502*^9}, {3.590413081351965*^9, 
   3.590413145034515*^9}, {3.59046454154462*^9, 3.5904645431317873`*^9}, {
   3.590464709554741*^9, 3.590464716089384*^9}, {3.590464793946377*^9, 
   3.590464844825336*^9}, {3.590465070025556*^9, 3.590465194736372*^9}, {
   3.59046526163165*^9, 3.5904653782638407`*^9}, {3.590466982127705*^9, 
   3.5904669824204197`*^9}, {3.59046765882539*^9, 3.5904676615489883`*^9}, {
   3.5904682515925293`*^9, 3.5904682568278103`*^9}, {3.5904692407944803`*^9, 
   3.590469258451545*^9}, 3.5904913798924637`*^9, {3.590727226978882*^9, 
   3.590727227797402*^9}, {3.5907274157298393`*^9, 3.590727417059539*^9}, {
   3.590727868476203*^9, 3.590727885630826*^9}, 3.590727934864271*^9, {
   3.590942729980266*^9, 3.5909427315747643`*^9}, {3.590942762918867*^9, 
   3.590942765443503*^9}, {3.5909432401971073`*^9, 3.590943357449286*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FstandardC", "[", 
    RowBox[{
    "l_", ",", "k_Integer", ",", "m1_Integer", ",", "m2_Integer", ",", 
     "m3_Integer", ",", "s_Integer", ",", "p_List", ",", "P_List", ",", 
     "q_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"Spaa", "[", 
        RowBox[{"l", ",", 
         RowBox[{"p", "[", 
          RowBox[{"[", "m1", "]"}], "]"}]}], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"Spaa", "[", 
        RowBox[{"l", ",", 
         RowBox[{"p", "[", 
          RowBox[{"[", "m2", "]"}], "]"}]}], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"Spaa", "[", 
        RowBox[{"l", ",", 
         RowBox[{"p", "[", 
          RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], "2"]}], 
     RowBox[{"Spaa", "[", 
      RowBox[{"l", ",", 
       RowBox[{"P", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", 
          RowBox[{"Cyc", "[", 
           RowBox[{
            RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], ",", 
       RowBox[{"P", "[", 
        RowBox[{"[", 
         RowBox[{"s", ",", "k"}], "]"}], "]"}], ",", "l"}], "]"}]], 
    FractionBox[
     SuperscriptBox[
      RowBox[{"Spaa", "[", 
       RowBox[{"l", ",", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"m1", "+", "1"}], ",", 
           RowBox[{"Cyc", "[", 
            RowBox[{
             RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], ",", 
        
        RowBox[{"p", "[", 
         RowBox[{"[", "m1", "]"}], "]"}]}], "]"}], "2"], 
     RowBox[{
      RowBox[{"Spaa", "[", 
       RowBox[{"l", ",", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", 
           RowBox[{"Cyc", "[", 
            RowBox[{
             RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], ",", 
        
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"m1", "+", "1"}], ",", 
           RowBox[{"Cyc", "[", 
            RowBox[{
             RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], ",", 
        
        RowBox[{"p", "[", 
         RowBox[{"[", "m1", "]"}], "]"}]}], "]"}], 
      RowBox[{"Spaa", "[", 
       RowBox[{"l", ",", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"s", ",", "k"}], "]"}], "]"}], ",", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"m1", "+", "1"}], ",", 
           RowBox[{"Cyc", "[", 
            RowBox[{
             RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], ",", 
        
        RowBox[{"p", "[", 
         RowBox[{"[", "m1", "]"}], "]"}]}], "]"}]}]], 
    FractionBox[
     RowBox[{"Spbb", "[", 
      RowBox[{"l", ",", "q"}], "]"}], 
     RowBox[{
      RowBox[{"Spab", "[", 
       RowBox[{"l", ",", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "l"}], "]"}], 
      RowBox[{"Spab", "[", 
       RowBox[{"l", ",", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}]}]], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Spaa", "[", 
          RowBox[{"l", ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "m2", "]"}], "]"}]}], "]"}], 
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "m3", "]"}], "]"}], ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}]}], "]"}], 
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"m1", "+", "1"}], ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "l"}], "]"}]}], "+", 
        
        RowBox[{
         RowBox[{"Spaa", "[", 
          RowBox[{"l", ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], 
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}], ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "m2", "]"}], "]"}]}], "]"}], 
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"m1", "+", "1"}], ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"s", ",", "k"}], "]"}], "]"}], ",", "l"}], "]"}]}]}], 
       ")"}], "2"], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", "m1", "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"s", "-", "1"}], ",", "p"}], "]"}], "]"}], "]"}]}], 
           "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{"l", ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"m1", "+", "1"}], ",", "k"}], "]"}], "]"}], ",", "l"}],
            "]"}]}], "+", 
         RowBox[{
          RowBox[{"Spaa", "[", 
           RowBox[{"l", ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "m1", "]"}], "]"}]}], "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{"l", ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"m1", "+", "1"}], ",", 
               RowBox[{"Cyc", "[", 
                RowBox[{
                 RowBox[{"s", "-", "2"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
            ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"s", "-", "1"}], ",", "p"}], "]"}], "]"}], "]"}]}], 
           "]"}]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", "m1", "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "s", "]"}], "]"}]}], "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{"l", ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"m1", "+", "1"}], ",", "k"}], "]"}], "]"}], ",", "l"}],
            "]"}]}], "+", 
         RowBox[{
          RowBox[{"Spaa", "[", 
           RowBox[{"l", ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "m1", "]"}], "]"}]}], "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{"l", ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"m1", "+", "1"}], ",", 
               RowBox[{"Cyc", "[", 
                RowBox[{
                 RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
            ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "s", "]"}], "]"}]}], "]"}]}]}], ")"}]}], 
      ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.590942695465363*^9, 3.590942701851462*^9}, {
  3.590942733808174*^9, 3.590942785367888*^9}, {3.5909432141261063`*^9, 
  3.590943219706492*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"s", " ", "\[Element]", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["m", "1"], "+", "3"}], ",", "...", ",", 
       SubscriptBox["m", "2"]}], "}"}]}], ",", " ", 
    RowBox[{"t", " ", "=", " ", 
     RowBox[{"-", 
      SubscriptBox["l", "1"]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"BubMassivePoleNonAdjacent", "[", 
     RowBox[{
     "k_Integer", ",", "m1_Integer", ",", "m2_Integer", ",", "m3_Integer", 
      ",", "s_Integer", ",", "p_List", ",", "P_List", ",", "Ptri_", ",", 
      "q_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"4", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"MP", "[", 
             RowBox[{
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", 
                 RowBox[{"Cyc", "[", 
                  RowBox[{
                   RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}],
               ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"s", ",", "k"}], "]"}], "]"}]}], "]"}], "2"], "-", 
           RowBox[{
            RowBox[{"MP2", "[", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", 
                RowBox[{"Cyc", "[", 
                 RowBox[{
                  RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
             "]"}], 
            RowBox[{"MP2", "[", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"s", ",", "k"}], "]"}], "]"}], "]"}]}]}], ")"}]}]]}], 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"Spaa", "[", 
          RowBox[{"Ptri", ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}]}], "]"}], "2"], 
        SuperscriptBox[
         RowBox[{"Spaa", "[", 
          RowBox[{"Ptri", ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "m2", "]"}], "]"}]}], "]"}], "2"], 
        SuperscriptBox[
         RowBox[{"Spaa", "[", 
          RowBox[{"Ptri", ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], "2"]}], 
       RowBox[{
        RowBox[{"Spaa", "[", 
         RowBox[{"Ptri", ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
        RowBox[{"Spaa", "[", 
         RowBox[{"Ptri", ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], "]"}], 
        RowBox[{"Spaa", "[", 
         RowBox[{"Ptri", ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", 
            RowBox[{"k", "+", "1"}], "]"}], "]"}]}], "]"}], 
        RowBox[{"Spaa", "[", 
         RowBox[{"Ptri", ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", 
            RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}]}]], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"Spaa", "[", 
         RowBox[{"Ptri", ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"m1", "+", "1"}], ",", 
             RowBox[{"Cyc", "[", 
              RowBox[{
               RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
          ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", "m1", "]"}], "]"}]}], "]"}], "2"], 
       RowBox[{
        RowBox[{"Spaa", "[", 
         RowBox[{"Ptri", ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", 
             RowBox[{"Cyc", "[", 
              RowBox[{
               RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
          ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"m1", "+", "1"}], ",", 
             RowBox[{"Cyc", "[", 
              RowBox[{
               RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
          ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", "m1", "]"}], "]"}]}], "]"}], 
        RowBox[{"Spaa", "[", 
         RowBox[{"Ptri", ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"s", ",", "k"}], "]"}], "]"}], ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"m1", "+", "1"}], ",", 
             RowBox[{"Cyc", "[", 
              RowBox[{
               RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
          ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", "m1", "]"}], "]"}]}], "]"}]}]], 
      FractionBox[
       RowBox[{"Spbb", "[", 
        RowBox[{"Ptri", ",", "q"}], "]"}], 
       RowBox[{"Spab", "[", 
        RowBox[{"Ptri", ",", 
         RowBox[{"P", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}]], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Spaa", "[", 
            RowBox[{"Ptri", ",", 
             RowBox[{"p", "[", 
              RowBox[{"[", "m2", "]"}], "]"}]}], "]"}], 
           RowBox[{"Spaa", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "m3", "]"}], "]"}], ",", 
             RowBox[{"p", "[", 
              RowBox[{"[", "m1", "]"}], "]"}]}], "]"}], 
           RowBox[{"Spaa", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "m1", "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"m1", "+", "1"}], ",", 
                RowBox[{"Cyc", "[", 
                 RowBox[{
                  RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
             ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "Ptri"}], "]"}]}], 
          "+", 
          RowBox[{
           RowBox[{"Spaa", "[", 
            RowBox[{"Ptri", ",", 
             RowBox[{"p", "[", 
              RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], 
           RowBox[{"Spaa", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "m1", "]"}], "]"}], ",", 
             RowBox[{"p", "[", 
              RowBox[{"[", "m2", "]"}], "]"}]}], "]"}], 
           RowBox[{"Spaa", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "m1", "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"m1", "+", "1"}], ",", 
                RowBox[{"Cyc", "[", 
                 RowBox[{
                  RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
             ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"s", ",", "k"}], "]"}], "]"}], ",", "Ptri"}], 
            "]"}]}]}], ")"}], "2"], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Spaa", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "m1", "]"}], "]"}], ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", 
                RowBox[{"Cyc", "[", 
                 RowBox[{
                  RowBox[{"s", "-", "1"}], ",", "p"}], "]"}], "]"}], "]"}]}], 
             "]"}], 
            RowBox[{"Spaa", "[", 
             RowBox[{"Ptri", ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"m1", "+", "1"}], ",", "k"}], "]"}], "]"}], ",", 
              "Ptri"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"Spaa", "[", 
             RowBox[{"Ptri", ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", "m1", "]"}], "]"}]}], "]"}], 
            RowBox[{"Spaa", "[", 
             RowBox[{"Ptri", ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"m1", "+", "1"}], ",", 
                 RowBox[{"Cyc", "[", 
                  RowBox[{
                   RowBox[{"s", "-", "2"}], ",", "p"}], "]"}]}], "]"}], "]"}],
               ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", 
                RowBox[{"Cyc", "[", 
                 RowBox[{
                  RowBox[{"s", "-", "1"}], ",", "p"}], "]"}], "]"}], "]"}]}], 
             "]"}]}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Spaa", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "m1", "]"}], "]"}], ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", "s", "]"}], "]"}]}], "]"}], 
            RowBox[{"Spaa", "[", 
             RowBox[{"Ptri", ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"m1", "+", "1"}], ",", "k"}], "]"}], "]"}], ",", 
              "Ptri"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"Spaa", "[", 
             RowBox[{"Ptri", ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", "m1", "]"}], "]"}]}], "]"}], 
            RowBox[{"Spaa", "[", 
             RowBox[{"Ptri", ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"m1", "+", "1"}], ",", 
                 RowBox[{"Cyc", "[", 
                  RowBox[{
                   RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}],
               ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", "s", "]"}], "]"}]}], "]"}]}]}], ")"}]}], 
        ")"}]}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Spaa", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", "0"}], 
       ",", 
       RowBox[{
        RowBox[{"Spab", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", "0"}], 
       ",", 
       RowBox[{
        RowBox[{"Spbb", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", 
        "0"}]}], "}"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.589698711085585*^9, 3.589698760750573*^9}, {
   3.589699004324765*^9, 3.589699004554653*^9}, {3.589699802954351*^9, 
   3.589700267605809*^9}, {3.5897003052399054`*^9, 3.5897004160344763`*^9}, {
   3.589700457267013*^9, 3.589700461199444*^9}, {3.589700552788393*^9, 
   3.589700581421136*^9}, {3.5897077290408897`*^9, 3.589707729187126*^9}, {
   3.59041095280079*^9, 3.5904109665257607`*^9}, {3.5904110483798237`*^9, 
   3.590411090916647*^9}, {3.590411176765439*^9, 3.590411182644168*^9}, {
   3.590411485931447*^9, 3.590411498987587*^9}, {3.590411637491082*^9, 
   3.590411716491024*^9}, {3.590411762254305*^9, 3.5904117696207848`*^9}, {
   3.590412147713114*^9, 3.5904121582087183`*^9}, {3.590412194749*^9, 
   3.590412218843954*^9}, 3.59049138629674*^9, 3.5907272269502087`*^9, {
   3.590727415502819*^9, 3.590727415701147*^9}, {3.59072783637729*^9, 
   3.590727841066463*^9}, 3.590727934858035*^9, {3.5909417692736187`*^9, 
   3.590941769991125*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 2}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 4}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Particular", " ", "subcases", " ", "of", " ", "C"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.590488083783736*^9, 3.590488101972631*^9}, 
   3.5907279348644457`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"s", " ", "=", " ", 
     RowBox[{
      SubscriptBox["m", "2"], " ", "=", " ", "k"}]}], ",", " ", 
    RowBox[{"t", " ", "=", " ", 
     RowBox[{"-", 
      SubscriptBox["l", "1"]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"BubPolesStandardSimpleC", "[", 
     RowBox[{
     "k_Integer", ",", "m1_Integer", ",", "m3_Integer", ",", "p_List", ",", 
      "P_List", ",", "q_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"MP2", "[", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "k"}], "]"}], "]"}], "]"}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"4", "\[Pi]"}], ")"}], 
         FractionBox["d", "2"]], "\[ImaginaryI]"}]], 
      FractionBox["1", 
       RowBox[{
        RowBox[{"DenomSpaa", "[", 
         RowBox[{"p", "[", 
          RowBox[{"[", 
           RowBox[{"1", ";;", 
            RowBox[{"k", "-", "1"}]}], "]"}], "]"}], "]"}], 
        RowBox[{"DenomSpaa", "[", 
         RowBox[{"p", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"k", "+", "1"}], ";;"}], "]"}], "]"}], "]"}]}]], 
      FractionBox["1", 
       RowBox[{"Spab", "[", 
        RowBox[{
         RowBox[{"p", "[", 
          RowBox[{"[", "m1", "]"}], "]"}], ",", 
         RowBox[{"P", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"m1", "+", "1"}], ",", 
            RowBox[{"k", "-", "1"}]}], "]"}], "]"}], ",", 
         RowBox[{"p", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], "]"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"m1", "\[NotEqual]", "1"}], ",", 
          FractionBox[
           RowBox[{"FsimpleC", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", "k", ",", "m1", ",", "m3", 
             ",", "p", ",", "P", ",", "q"}], "]"}], 
           RowBox[{
            RowBox[{"Spaa", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", 
                RowBox[{"k", "+", "1"}], "]"}], "]"}]}], "]"}], 
            RowBox[{"Spaa", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", 
                RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}]}]], ",", "0"}], 
         "]"}], "+", 
        FractionBox[
         RowBox[{"FsimpleC", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", "k", ",", "m1", ",", 
           "m3", ",", "p", ",", "P", ",", "q"}], "]"}], 
         RowBox[{
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}]}]], "+", 
        FractionBox[
         RowBox[{"FsimpleC", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"-", "1"}], "]"}], "]"}], ",", "k", ",", "m1", ",", "m3",
            ",", "p", ",", "P", ",", "q"}], "]"}], 
         RowBox[{
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"-", "1"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"-", "1"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"k", "+", "1"}], "]"}], "]"}]}], "]"}]}]], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"MP2", "[", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}], "]"}], "2"], 
           RowBox[{"MP2", "[", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", 
               RowBox[{"k", "-", "1"}]}], "]"}], "]"}], "]"}]}]], 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"Spab", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "m1", "]"}], "]"}], ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "2"], 
           SuperscriptBox[
            RowBox[{"Spab", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "m3", "]"}], "]"}], ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "2"]}], 
          RowBox[{
           RowBox[{"Spab", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
             RowBox[{"p", "[", 
              RowBox[{"[", "k", "]"}], "]"}]}], "]"}], 
           RowBox[{"Spab", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", 
               RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
             RowBox[{"p", "[", 
              RowBox[{"[", "k", "]"}], "]"}]}], "]"}], 
           RowBox[{"Spab", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", 
               RowBox[{"-", "1"}], "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
             RowBox[{"p", "[", 
              RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}]], 
         FractionBox[
          RowBox[{"Spab", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
          RowBox[{
           RowBox[{"Spab", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", 
               RowBox[{"k", "-", "1"}], "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
             RowBox[{"p", "[", 
              RowBox[{"[", "k", "]"}], "]"}]}], "]"}], 
           RowBox[{"Spab", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "k", "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
             RowBox[{"p", "[", 
              RowBox[{"[", "k", "]"}], "]"}]}], "]"}], 
           RowBox[{"Spbb", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "k", "]"}], "]"}], ",", "q"}], "]"}]}]], 
         FractionBox["1", 
          RowBox[{"Spab", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", "m1", "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"m1", "+", "1"}], ",", 
               RowBox[{"k", "-", "1"}]}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], "]"}]], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Spab", "[", 
              RowBox[{
               RowBox[{"p", "[", 
                RowBox[{"[", "m1", "]"}], "]"}], ",", 
               RowBox[{"P", "[", 
                RowBox[{"[", 
                 RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
               RowBox[{"p", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], "]"}], 
             RowBox[{"Spaa", "[", 
              RowBox[{
               RowBox[{"p", "[", 
                RowBox[{"[", "m1", "]"}], "]"}], ",", 
               RowBox[{"P", "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{"m1", "+", "1"}], ",", 
                  RowBox[{"k", "-", "1"}]}], "]"}], "]"}], ",", 
               RowBox[{"P", "[", 
                RowBox[{"[", 
                 RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
               RowBox[{"p", "[", 
                RowBox[{"[", "m3", "]"}], "]"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Spab", "[", 
              RowBox[{
               RowBox[{"p", "[", 
                RowBox[{"[", "m3", "]"}], "]"}], ",", 
               RowBox[{"P", "[", 
                RowBox[{"[", 
                 RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
               RowBox[{"p", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], "]"}], 
             RowBox[{"Spaa", "[", 
              RowBox[{
               RowBox[{"p", "[", 
                RowBox[{"[", "m1", "]"}], "]"}], ",", 
               RowBox[{"P", "[", 
                RowBox[{"[", 
                 RowBox[{"1", ",", 
                  RowBox[{"Cyc", "[", 
                   RowBox[{
                    RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], 
                "]"}], ",", 
               RowBox[{"P", "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{"m1", "+", "1"}], ",", 
                  RowBox[{"k", "-", "1"}]}], "]"}], "]"}], ",", 
               RowBox[{"p", "[", 
                RowBox[{"[", "m1", "]"}], "]"}]}], "]"}]}]}], ")"}], "2"]}], 
        "-", 
        RowBox[{
         FractionBox["1", 
          SuperscriptBox[
           RowBox[{"MP2", "[", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "k"}], "]"}], "]"}], "]"}], "2"]], 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"Spab", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "m1", "]"}], "]"}], ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
            "2"], 
           SuperscriptBox[
            RowBox[{"Spab", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "m3", "]"}], "]"}], ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
            "2"]}], 
          RowBox[{
           RowBox[{"Spab", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
           RowBox[{"Spab", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", 
               RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
           RowBox[{"Spab", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", 
               RowBox[{"-", "1"}], "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
           RowBox[{"Spbb", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "k", "]"}], "]"}], ",", "q"}], "]"}]}]], 
         FractionBox[
          SuperscriptBox[
           RowBox[{"Spab", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "m1", "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"m1", "+", "1"}], ",", 
                RowBox[{"k", "-", "1"}]}], "]"}], "]"}], ",", "q"}], "]"}], 
           "2"], 
          RowBox[{
           RowBox[{"Spab", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "m1", "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"m1", "+", "1"}], ",", "k"}], "]"}], "]"}], ",", 
             "q"}], "]"}], 
           RowBox[{"Spab", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "m1", "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"m1", "+", "1"}], ",", 
                RowBox[{"k", "-", "1"}]}], "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", 
                RowBox[{"k", "-", "1"}]}], "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}]}]], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Spab", "[", 
               RowBox[{
                RowBox[{"p", "[", 
                 RowBox[{"[", "m1", "]"}], "]"}], ",", 
                RowBox[{"P", "[", 
                 RowBox[{"[", 
                  RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
              RowBox[{"Spaa", "[", 
               RowBox[{
                RowBox[{"p", "[", 
                 RowBox[{"[", "m1", "]"}], "]"}], ",", 
                RowBox[{"P", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"m1", "+", "1"}], ",", 
                   RowBox[{"k", "-", "1"}]}], "]"}], "]"}], ",", 
                RowBox[{"P", "[", 
                 RowBox[{"[", 
                  RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
                RowBox[{"p", "[", 
                 RowBox[{"[", "m3", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"Spab", "[", 
               RowBox[{
                RowBox[{"p", "[", 
                 RowBox[{"[", "m3", "]"}], "]"}], ",", 
                RowBox[{"P", "[", 
                 RowBox[{"[", 
                  RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
              RowBox[{"Spaa", "[", 
               RowBox[{
                RowBox[{"p", "[", 
                 RowBox[{"[", "m1", "]"}], "]"}], ",", 
                RowBox[{"P", "[", 
                 RowBox[{"[", 
                  RowBox[{"1", ",", 
                   RowBox[{"Cyc", "[", 
                    RowBox[{
                    RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], 
                 "]"}], ",", 
                RowBox[{"P", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"m1", "+", "1"}], ",", 
                   RowBox[{"k", "-", "1"}]}], "]"}], "]"}], ",", 
                RowBox[{"p", "[", 
                 RowBox[{"[", "m1", "]"}], "]"}]}], "]"}]}]}], ")"}], "2"], 
          "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Spab", "[", 
              RowBox[{
               RowBox[{"p", "[", 
                RowBox[{"[", "m1", "]"}], "]"}], ",", 
               RowBox[{"P", "[", 
                RowBox[{"[", 
                 RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
             RowBox[{"Spab", "[", 
              RowBox[{
               RowBox[{"p", "[", 
                RowBox[{"[", 
                 RowBox[{"k", "-", "1"}], "]"}], "]"}], ",", 
               RowBox[{"P", "[", 
                RowBox[{"[", 
                 RowBox[{"1", ",", 
                  RowBox[{"k", "-", "2"}]}], "]"}], "]"}], ",", "q"}], 
              "]"}]}], "-", 
            RowBox[{
             RowBox[{"Spab", "[", 
              RowBox[{
               RowBox[{"p", "[", 
                RowBox[{"[", 
                 RowBox[{"k", "-", "1"}], "]"}], "]"}], ",", 
               RowBox[{"P", "[", 
                RowBox[{"[", 
                 RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
             RowBox[{"Spab", "[", 
              RowBox[{
               RowBox[{"p", "[", 
                RowBox[{"[", "m1", "]"}], "]"}], ",", 
               RowBox[{"P", "[", 
                RowBox[{"[", 
                 RowBox[{"1", ",", 
                  RowBox[{"Cyc", "[", 
                   RowBox[{
                    RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], 
                "]"}], ",", "q"}], "]"}]}]}], ")"}]}]}]}], ")"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Spaa", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", "0"}], 
       ",", 
       RowBox[{
        RowBox[{"Spab", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", "0"}], 
       ",", 
       RowBox[{
        RowBox[{"Spbb", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", 
        "0"}]}], "}"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.590384195551105*^9, 3.590384268047461*^9}, {
   3.590384334744281*^9, 3.590384340277464*^9}, {3.590384447656784*^9, 
   3.590384532841393*^9}, {3.590385421576602*^9, 3.5903855553847923`*^9}, {
   3.590385694304695*^9, 3.590385813088605*^9}, {3.590385875269388*^9, 
   3.590385949911072*^9}, {3.590386067077384*^9, 3.590386343031125*^9}, {
   3.590386733030922*^9, 3.590386962055922*^9}, {3.590387585678011*^9, 
   3.590387595762554*^9}, {3.590387633692923*^9, 3.590387775259239*^9}, {
   3.5903878975841293`*^9, 3.590387897761764*^9}, {3.590389607428257*^9, 
   3.590389727211351*^9}, {3.5904111172081003`*^9, 3.590411167230152*^9}, {
   3.5904113292136183`*^9, 3.590411331130102*^9}, {3.590412281740137*^9, 
   3.590412316316812*^9}, {3.590412352577141*^9, 3.590412366443387*^9}, {
   3.5904124046430387`*^9, 3.5904124719915123`*^9}, {3.590412508820497*^9, 
   3.590412805336372*^9}, {3.590412866775474*^9, 3.590412926460072*^9}, {
   3.590412957496419*^9, 3.590413036458502*^9}, {3.590413081351965*^9, 
   3.590413145034515*^9}, {3.59046454154462*^9, 3.5904645431317873`*^9}, {
   3.590464709554741*^9, 3.590464716089384*^9}, {3.590464793946377*^9, 
   3.590464844825336*^9}, {3.590465070025556*^9, 3.590465194736372*^9}, {
   3.59046526163165*^9, 3.5904653782638407`*^9}, {3.590466982127705*^9, 
   3.5904669824204197`*^9}, {3.59046765882539*^9, 3.5904676615489883`*^9}, {
   3.5904682515925293`*^9, 3.5904682568278103`*^9}, {3.5904692407944803`*^9, 
   3.590469258451545*^9}, {3.5904880481705303`*^9, 3.5904881418043118`*^9}, {
   3.590488215717705*^9, 3.590488227878261*^9}, {3.590488263394929*^9, 
   3.590488349040934*^9}, {3.59048839279552*^9, 3.590488460907618*^9}, {
   3.590488496752199*^9, 3.590488577397641*^9}, {3.590488748076762*^9, 
   3.590488829101779*^9}, {3.590489997329473*^9, 3.590490238025167*^9}, {
   3.5904905753378963`*^9, 3.590491002307065*^9}, {3.590491062382032*^9, 
   3.5904910827253237`*^9}, {3.5904911363055468`*^9, 3.59049128309002*^9}, {
   3.590491318162458*^9, 3.5904913189405518`*^9}, {3.590491370412099*^9, 
   3.590491373220387*^9}, {3.590491979028227*^9, 3.59049202872005*^9}, {
   3.590501114776312*^9, 3.5905011343166533`*^9}, {3.59051348654589*^9, 
   3.5905135415644693`*^9}, {3.5905138464251213`*^9, 
   3.5905138507450247`*^9}, {3.590515597715829*^9, 3.590515600913464*^9}, {
   3.590515654268477*^9, 3.59051565964575*^9}, {3.5907272278566313`*^9, 
   3.590727228522798*^9}, {3.590727386968014*^9, 3.5907274185193987`*^9}, 
   3.590727934868828*^9, {3.590943915500197*^9, 3.5909439858495083`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FsimpleC", "[", 
    RowBox[{
    "l_", ",", "k_Integer", ",", "m1_Integer", ",", "m3_Integer", ",", 
     "p_List", ",", "P_List", ",", "q_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"Spaa", "[", 
        RowBox[{"l", ",", 
         RowBox[{"p", "[", 
          RowBox[{"[", "m1", "]"}], "]"}]}], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"Spaa", "[", 
        RowBox[{"l", ",", 
         RowBox[{"p", "[", 
          RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"Spaa", "[", 
        RowBox[{"l", ",", 
         RowBox[{"P", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
         RowBox[{"P", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"m1", "+", "1"}], ",", 
            RowBox[{"k", "-", "1"}]}], "]"}], "]"}], ",", 
         RowBox[{"p", "[", 
          RowBox[{"[", "m1", "]"}], "]"}]}], "]"}], "2"]}], 
     RowBox[{
      RowBox[{"Spaa", "[", 
       RowBox[{"l", ",", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", 
           RowBox[{"k", "-", "1"}]}], "]"}], "]"}], ",", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"m1", "+", "1"}], ",", 
           RowBox[{"k", "-", "1"}]}], "]"}], "]"}], ",", 
        RowBox[{"p", "[", 
         RowBox[{"[", "m1", "]"}], "]"}]}], "]"}], 
      RowBox[{"Spaa", "[", 
       RowBox[{"l", ",", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"m1", "+", "1"}], ",", "k"}], "]"}], "]"}], ",", 
        RowBox[{"p", "[", 
         RowBox[{"[", "m1", "]"}], "]"}]}], "]"}]}]], 
    FractionBox[
     RowBox[{"Spbb", "[", 
      RowBox[{"l", ",", "q"}], "]"}], 
     RowBox[{
      RowBox[{"Spab", "[", 
       RowBox[{"l", ",", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "l"}], "]"}], 
      RowBox[{"Spab", "[", 
       RowBox[{"l", ",", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
        RowBox[{"p", "[", 
         RowBox[{"[", "k", "]"}], "]"}]}], "]"}], 
      RowBox[{"Spab", "[", 
       RowBox[{"l", ",", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}]}]], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Spaa", "[", 
          RowBox[{"l", ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}]}], "]"}], 
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"m1", "+", "1"}], ",", 
              RowBox[{"k", "-", "1"}]}], "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "m3", "]"}], "]"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Spaa", "[", 
          RowBox[{"l", ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], 
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"m1", "+", "1"}], ",", 
              RowBox[{"k", "-", "1"}]}], "]"}], "]"}], ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}]}], "]"}]}]}], ")"}], "2"], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Spaa", "[", 
         RowBox[{"l", ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", "m1", "]"}], "]"}]}], "]"}], 
        RowBox[{"Spaa", "[", 
         RowBox[{"l", ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", 
             RowBox[{"k", "-", "2"}]}], "]"}], "]"}], ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", 
            RowBox[{"k", "-", "1"}], "]"}], "]"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Spaa", "[", 
         RowBox[{"l", ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", 
            RowBox[{"k", "-", "1"}], "]"}], "]"}]}], "]"}], 
        RowBox[{"Spaa", "[", 
         RowBox[{"l", ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", 
             RowBox[{"Cyc", "[", 
              RowBox[{
               RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
          ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", "m1", "]"}], "]"}]}], "]"}]}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.590942695465363*^9, 3.590942701851462*^9}, {
  3.590942733808174*^9, 3.590942785367888*^9}, {3.5909432141261063`*^9, 
  3.590943219706492*^9}, {3.590943751324874*^9, 3.590943824804558*^9}, {
  3.590943855253111*^9, 3.590943889561905*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"s", " ", "=", " ", 
     RowBox[{
      RowBox[{
       SubscriptBox["m", "1"], "+", "2"}], " ", "=", " ", "3"}]}], ",", " ", 
    RowBox[{
     RowBox[{"t", " ", "=", " ", 
      RowBox[{"-", 
       SubscriptBox["l", "1"]}]}], ";", " ", 
     RowBox[{
      SubscriptBox["m", "1"], " ", "=", " ", "1"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"BubPolesFirstSimple1C", "[", 
     RowBox[{
     "k_Integer", ",", "m2_Integer", ",", "m3_Integer", ",", "p_List", ",", 
      "P_List", ",", "Ptri_List", ",", "q_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"MP2", "[", 
         RowBox[{"P", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "k"}], "]"}], "]"}], "]"}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"4", "\[Pi]"}], ")"}], 
          FractionBox["d", "2"]], "\[ImaginaryI]"}]]}], 
      FractionBox["1", 
       RowBox[{
        RowBox[{"Spbb", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "]"}], 
        RowBox[{"DenomSpaa", "[", 
         RowBox[{"p", "[", 
          RowBox[{"[", 
           RowBox[{"3", ";;", "k"}], "]"}], "]"}], "]"}], 
        RowBox[{"DenomSpaa", "[", 
         RowBox[{"p", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"k", "+", "1"}], ";;"}], "]"}], "]"}], "]"}]}]], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"Fsimple1C", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "k", "]"}], "]"}], ",", "k", ",", "m2", ",", "m3", 
           ",", "p", ",", "P", ",", "q"}], "]"}], 
         RowBox[{
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"k", "+", "1"}], "]"}], "]"}]}], "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}]}]], "+", 
        FractionBox[
         RowBox[{"Fsimple1C", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", "k", ",", "m2", ",", 
           "m3", ",", "p", ",", "P", ",", "q"}], "]"}], 
         RowBox[{
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}]}]], "+", 
        FractionBox[
         RowBox[{"Fsimple1C", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"-", "1"}], "]"}], "]"}], ",", "k", ",", "m2", ",", "m3",
            ",", "p", ",", "P", ",", "q"}], "]"}], 
         RowBox[{
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"-", "1"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"-", "1"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"k", "+", "1"}], "]"}], "]"}]}], "]"}]}]], "+", 
        RowBox[{
         FractionBox[
          RowBox[{"Spbb", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], "]"}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"MP2", "[", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}], "]"}], "2"], 
           RowBox[{"MP2", "[", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", "k"}], "]"}], "]"}], "]"}], 
           RowBox[{"Spaa", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"p", "[", 
              RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}]], 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"Spab", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "m2", "]"}], "]"}], ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "2"], 
           SuperscriptBox[
            RowBox[{"Spab", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "m3", "]"}], "]"}], ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "2"]}], 
          RowBox[{
           RowBox[{"Spab", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "k", "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
             RowBox[{"p", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
           RowBox[{"Spab", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", 
               RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
             RowBox[{"p", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
           RowBox[{"Spab", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", 
               RowBox[{"-", "1"}], "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
             RowBox[{"p", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}]], 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"Spaa", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "m2", "]"}], "]"}], ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"2", ",", "k"}], "]"}], "]"}], ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], "2"], 
           RowBox[{"Spab", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}]}], 
          RowBox[{
           RowBox[{"Spab", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
             RowBox[{"p", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
           RowBox[{"Spab", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
             RowBox[{"p", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
           RowBox[{"Spbb", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", "q"}], "]"}]}]]}], "+", 
        RowBox[{
         FractionBox["1", 
          SuperscriptBox[
           RowBox[{"MP2", "[", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "k"}], "]"}], "]"}], "]"}], "2"]], 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"Spab", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "m2", "]"}], "]"}], ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
            "2"], 
           SuperscriptBox[
            RowBox[{"Spab", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "m3", "]"}], "]"}], ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
            "2"]}], 
          RowBox[{
           RowBox[{"Spab", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "k", "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
           RowBox[{"Spab", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", 
               RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
           RowBox[{"Spab", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", 
               RowBox[{"-", "1"}], "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
           RowBox[{"Spbb", "[", 
            RowBox[{"q", ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "2"}], "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"3", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}]}]], 
         FractionBox[
          SuperscriptBox[
           RowBox[{"Spbb", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", "q"}], "]"}], "2"], 
          RowBox[{
           RowBox[{"Spbb", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"3", ",", "k"}], "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
           RowBox[{"Spab", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "2"}], "]"}], "]"}], ",", "q"}], "]"}], 
           RowBox[{"Spbb", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", "q"}], "]"}]}]], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"MP2", "[", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "k"}], "]"}], "]"}], "]"}], 
             RowBox[{"Spaa", "[", 
              RowBox[{
               RowBox[{"p", "[", 
                RowBox[{"[", "m2", "]"}], "]"}], ",", 
               RowBox[{"p", "[", 
                RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], 
             RowBox[{"Spbb", "[", 
              RowBox[{
               RowBox[{"p", "[", 
                RowBox[{"[", "2", "]"}], "]"}], ",", "q"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Spab", "[", 
              RowBox[{
               RowBox[{"p", "[", 
                RowBox[{"[", "m3", "]"}], "]"}], ",", 
               RowBox[{"P", "[", 
                RowBox[{"[", 
                 RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
             RowBox[{"Spab", "[", 
              RowBox[{
               RowBox[{"p", "[", 
                RowBox[{"[", "m2", "]"}], "]"}], ",", 
               RowBox[{"p", "[", 
                RowBox[{"[", "1", "]"}], "]"}], ",", 
               RowBox[{"p", "[", 
                RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}]}], ")"}], "2"]}], 
        "+", 
        RowBox[{"BubMassivePoleFirstSimple1", "[", 
         RowBox[{"k", ",", "m2", ",", "m3", ",", "p", ",", "P", ",", 
          RowBox[{"Ptri", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", "q"}], "]"}], "+", 
        RowBox[{"BubMassivePoleFirstSimple1", "[", 
         RowBox[{"k", ",", "m2", ",", "m3", ",", "p", ",", "P", ",", 
          RowBox[{"Ptri", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", "q"}], "]"}]}], ")"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Spaa", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", "0"}], 
       ",", 
       RowBox[{
        RowBox[{"Spab", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", "0"}], 
       ",", 
       RowBox[{
        RowBox[{"Spbb", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", 
        "0"}]}], "}"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.590384195551105*^9, 3.590384268047461*^9}, {
   3.590384334744281*^9, 3.590384340277464*^9}, {3.590384447656784*^9, 
   3.590384532841393*^9}, {3.590385421576602*^9, 3.5903855553847923`*^9}, {
   3.590385694304695*^9, 3.590385813088605*^9}, {3.590385875269388*^9, 
   3.590385949911072*^9}, {3.590386067077384*^9, 3.590386343031125*^9}, {
   3.590386733030922*^9, 3.590386962055922*^9}, {3.590387585678011*^9, 
   3.590387595762554*^9}, {3.590387633692923*^9, 3.590387775259239*^9}, {
   3.5903878975841293`*^9, 3.590387897761764*^9}, {3.590389607428257*^9, 
   3.590389727211351*^9}, {3.5904111172081003`*^9, 3.590411167230152*^9}, {
   3.5904113292136183`*^9, 3.590411331130102*^9}, {3.590412281740137*^9, 
   3.590412316316812*^9}, {3.590412352577141*^9, 3.590412366443387*^9}, {
   3.5904124046430387`*^9, 3.5904124719915123`*^9}, {3.590412508820497*^9, 
   3.590412805336372*^9}, {3.590412866775474*^9, 3.590412926460072*^9}, {
   3.590412957496419*^9, 3.590413036458502*^9}, {3.590413081351965*^9, 
   3.590413145034515*^9}, {3.59046454154462*^9, 3.5904645431317873`*^9}, {
   3.590464709554741*^9, 3.590464716089384*^9}, {3.590464793946377*^9, 
   3.590464844825336*^9}, {3.590465070025556*^9, 3.590465194736372*^9}, {
   3.59046526163165*^9, 3.5904653782638407`*^9}, {3.590466982127705*^9, 
   3.5904669824204197`*^9}, {3.59046765882539*^9, 3.5904676615489883`*^9}, {
   3.5904682515925293`*^9, 3.5904682568278103`*^9}, {3.5904692407944803`*^9, 
   3.590469258451545*^9}, {3.5904880481705303`*^9, 3.5904881418043118`*^9}, {
   3.590488215717705*^9, 3.590488227878261*^9}, {3.590488263394929*^9, 
   3.590488349040934*^9}, {3.59048839279552*^9, 3.590488460907618*^9}, {
   3.590488496752199*^9, 3.590488577397641*^9}, {3.590488748076762*^9, 
   3.590488829101779*^9}, {3.590489997329473*^9, 3.590490238025167*^9}, {
   3.5904905753378963`*^9, 3.590491002307065*^9}, {3.590491062382032*^9, 
   3.5904910827253237`*^9}, {3.5904911363055468`*^9, 3.59049128309002*^9}, {
   3.590491318162458*^9, 3.5904913189405518`*^9}, {3.590491370412099*^9, 
   3.590491373220387*^9}, {3.590491979028227*^9, 3.59049202872005*^9}, {
   3.590501114776312*^9, 3.5905011343166533`*^9}, {3.59051348654589*^9, 
   3.5905135415644693`*^9}, {3.5905138464251213`*^9, 
   3.5905138507450247`*^9}, {3.590515597715829*^9, 3.590515600913464*^9}, {
   3.590515654268477*^9, 3.59051565964575*^9}, {3.590726400896015*^9, 
   3.590726543656082*^9}, {3.590726576753284*^9, 3.590726590559772*^9}, {
   3.590726630295909*^9, 3.590726697061141*^9}, {3.590726756797876*^9, 
   3.590726883864605*^9}, {3.590726941848444*^9, 3.5907269824096203`*^9}, {
   3.5907270819944267`*^9, 3.5907271183713007`*^9}, {3.590727167929984*^9, 
   3.590727175428048*^9}, {3.590727222806032*^9, 3.590727222848081*^9}, {
   3.590727395298032*^9, 3.5907273953202143`*^9}, 3.590727934870449*^9, {
   3.590728349737151*^9, 3.5907285211892433`*^9}, {3.59072855210117*^9, 
   3.5907286127741747`*^9}, {3.590728673179847*^9, 3.5907289425341663`*^9}, {
   3.590729804855596*^9, 3.59072995900408*^9}, {3.590729993705158*^9, 
   3.590730054786426*^9}, {3.590730464461776*^9, 3.5907304709062*^9}, {
   3.590730644102598*^9, 3.590730664671562*^9}, {3.590733948019224*^9, 
   3.590733949191228*^9}, {3.5907343254276447`*^9, 3.59073443718935*^9}, {
   3.590734628839717*^9, 3.590734651148295*^9}, {3.590742320601377*^9, 
   3.590742628945881*^9}, {3.5907427663344173`*^9, 3.590742798447866*^9}, {
   3.590742842181856*^9, 3.590742863807047*^9}, {3.590742895915133*^9, 
   3.59074300287433*^9}, {3.590743127549926*^9, 3.590743128395158*^9}, {
   3.590743158872624*^9, 3.5907432547604322`*^9}, {3.590745385768156*^9, 
   3.590745386334717*^9}, {3.590745416366341*^9, 3.590745416576654*^9}, {
   3.590746845826326*^9, 3.590746867788018*^9}, 3.590748147921699*^9, 
   3.5907483786521397`*^9, {3.59094454453904*^9, 3.590944609249453*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Fsimple1C", "[", 
    RowBox[{
    "l_", ",", "k_Integer", ",", "m2_Integer", ",", "m3_Integer", ",", 
     "p_List", ",", "P_List", ",", "q_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"Spaa", "[", 
        RowBox[{"l", ",", 
         RowBox[{"p", "[", 
          RowBox[{"[", "m2", "]"}], "]"}]}], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"Spaa", "[", 
        RowBox[{"l", ",", 
         RowBox[{"p", "[", 
          RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"Spab", "[", 
        RowBox[{"l", ",", 
         RowBox[{"P", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
         RowBox[{"p", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "2"], 
      RowBox[{"Spbb", "[", 
       RowBox[{"l", ",", "q"}], "]"}]}], 
     RowBox[{
      RowBox[{"Spaa", "[", 
       RowBox[{"l", ",", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "2"}], "]"}], "]"}], ",", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"3", ",", "k"}], "]"}], "]"}], ",", "l"}], "]"}], 
      RowBox[{"Spab", "[", 
       RowBox[{"l", ",", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "l"}], "]"}], 
      RowBox[{"Spab", "[", 
       RowBox[{"l", ",", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
        RowBox[{"p", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
      RowBox[{"Spab", "[", 
       RowBox[{"l", ",", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}]}]], 
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "m2", "]"}], "]"}], ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], 
         RowBox[{"Spab", "[", 
          RowBox[{"l", ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"Spaa", "[", 
          RowBox[{"l", ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], 
         RowBox[{"Spab", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "m2", "]"}], "]"}], ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}]}], ")"}], "2"], 
     RowBox[{
      RowBox[{"Spab", "[", 
       RowBox[{"l", ",", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"3", ",", "k"}], "]"}], "]"}], ",", 
        RowBox[{"p", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "]"}], 
      RowBox[{"Spaa", "[", 
       RowBox[{"l", ",", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "2"}], "]"}], "]"}], ",", 
        RowBox[{"p", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.590942695465363*^9, 3.590942701851462*^9}, {
  3.590942733808174*^9, 3.590942785367888*^9}, {3.5909432141261063`*^9, 
  3.590943219706492*^9}, {3.590943751324874*^9, 3.590943824804558*^9}, {
  3.590943855253111*^9, 3.590943889561905*^9}, {3.590944176614122*^9, 
  3.590944351237262*^9}, {3.590944402606471*^9, 3.59094440720872*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"s", " ", "=", " ", 
     RowBox[{
      RowBox[{
       SubscriptBox["m", "1"], "+", "2"}], " ", "=", " ", "3"}]}], ",", " ", 
    RowBox[{
     RowBox[{"t", " ", "=", " ", 
      RowBox[{"-", 
       SubscriptBox["l", "1"]}]}], ";", " ", 
     RowBox[{
      SubscriptBox["m", "1"], " ", "=", " ", "1"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"BubMassivePoleFirstSimple1", "[", 
     RowBox[{
     "k_Integer", ",", "m2_Integer", ",", "m3_Integer", ",", "p_List", ",", 
      "P_List", ",", "Ptri_", ",", "q_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"4", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"MP", "[", 
             RowBox[{
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "2"}], "]"}], "]"}], ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"3", ",", "k"}], "]"}], "]"}]}], "]"}], "2"], "-", 
           RowBox[{
            RowBox[{"MP2", "[", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "2"}], "]"}], "]"}], "]"}], 
            RowBox[{"MP2", "[", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"3", ",", "k"}], "]"}], "]"}], "]"}]}]}], ")"}]}]]}], 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"Spaa", "[", 
          RowBox[{"Ptri", ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "m2", "]"}], "]"}]}], "]"}], "2"], 
        SuperscriptBox[
         RowBox[{"Spaa", "[", 
          RowBox[{"Ptri", ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], "2"]}], 
       RowBox[{
        RowBox[{"Spaa", "[", 
         RowBox[{"Ptri", ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], "]"}], 
        RowBox[{"Spaa", "[", 
         RowBox[{"Ptri", ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", 
            RowBox[{"k", "+", "1"}], "]"}], "]"}]}], "]"}], 
        RowBox[{"Spaa", "[", 
         RowBox[{"Ptri", ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", 
            RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}]}]], 
      FractionBox[
       RowBox[{"Spbb", "[", 
        RowBox[{"Ptri", ",", "q"}], "]"}], 
       RowBox[{
        RowBox[{"Spab", "[", 
         RowBox[{"Ptri", ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
        RowBox[{"Spab", "[", 
         RowBox[{"Ptri", ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}]}]], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"Spab", "[", 
         RowBox[{"Ptri", ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "2"], 
       RowBox[{
        RowBox[{"Spab", "[", 
         RowBox[{"Ptri", ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"3", ",", "k"}], "]"}], "]"}], ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "]"}], 
        RowBox[{"Spaa", "[", 
         RowBox[{"Ptri", ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "2"}], "]"}], "]"}], ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", "m2", "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], 
          RowBox[{"Spab", "[", 
           RowBox[{"Ptri", ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"Spaa", "[", 
           RowBox[{"Ptri", ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], 
          RowBox[{"Spab", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", "m2", "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}]}], ")"}], "2"]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Spaa", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", "0"}], 
       ",", 
       RowBox[{
        RowBox[{"Spab", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", "0"}], 
       ",", 
       RowBox[{
        RowBox[{"Spbb", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", 
        "0"}]}], "}"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.589698711085585*^9, 3.589698760750573*^9}, {
   3.589699004324765*^9, 3.589699004554653*^9}, {3.589699802954351*^9, 
   3.589700267605809*^9}, {3.5897003052399054`*^9, 3.5897004160344763`*^9}, {
   3.589700457267013*^9, 3.589700461199444*^9}, {3.589700552788393*^9, 
   3.589700581421136*^9}, {3.5897077290408897`*^9, 3.589707729187126*^9}, {
   3.59041095280079*^9, 3.5904109665257607`*^9}, {3.5904110483798237`*^9, 
   3.590411090916647*^9}, {3.590411176765439*^9, 3.590411182644168*^9}, {
   3.590411485931447*^9, 3.590411498987587*^9}, {3.590411637491082*^9, 
   3.590411716491024*^9}, {3.590411762254305*^9, 3.5904117696207848`*^9}, {
   3.590412147713114*^9, 3.5904121582087183`*^9}, {3.590412194749*^9, 
   3.590412218843954*^9}, 3.59049138629674*^9, 3.5907272269502087`*^9, {
   3.590727415502819*^9, 3.590727415701147*^9}, {3.59072783637729*^9, 
   3.590727841066463*^9}, 3.590727934858035*^9, {3.590730141866188*^9, 
   3.590730142370756*^9}, {3.590730188753702*^9, 3.5907304313489733`*^9}, {
   3.590730496748375*^9, 3.590730631559187*^9}, {3.590732789819757*^9, 
   3.590732793092773*^9}, {3.5907395726031513`*^9, 3.590739604101156*^9}, 
   3.590742297827498*^9, {3.590746889326391*^9, 3.590747025914691*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"s", " ", "=", " ", 
     RowBox[{
      RowBox[{
       SubscriptBox["m", "1"], "+", "2"}], " ", "=", " ", 
      RowBox[{
       SubscriptBox["m", "2"], " ", "=", " ", "k"}]}]}], ",", " ", 
    RowBox[{
     RowBox[{"t", " ", "=", " ", 
      RowBox[{"-", 
       SubscriptBox["l", "1"]}]}], ";", " ", 
     RowBox[{
      SubscriptBox["m", "1"], " ", "=", " ", 
      RowBox[{"k", "-", "2"}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"BubPolesFirstSimple2C", "[", 
     RowBox[{
     "k_Integer", ",", "m3_Integer", ",", "p_List", ",", "P_List", ",", 
      "Ptri_List", ",", "q_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"MP2", "[", 
         RowBox[{"P", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "k"}], "]"}], "]"}], "]"}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"4", "\[Pi]"}], ")"}], 
          FractionBox["d", "2"]], "\[ImaginaryI]"}]]}], 
      FractionBox["1", 
       RowBox[{
        RowBox[{"DenomSpaa", "[", 
         RowBox[{"p", "[", 
          RowBox[{"[", 
           RowBox[{"1", ";;", 
            RowBox[{"k", "-", "2"}]}], "]"}], "]"}], "]"}], 
        RowBox[{"Spbb", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", 
            RowBox[{"k", "-", "1"}], "]"}], "]"}], ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], "]"}], 
        RowBox[{"DenomSpaa", "[", 
         RowBox[{"p", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"k", "+", "1"}], ";;"}], "]"}], "]"}], "]"}]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"k", "\[NotEqual]", "3"}], ",", 
          FractionBox[
           RowBox[{"Fsimple2C", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", "k", ",", "m3", ",", "p", 
             ",", "P", ",", "q"}], "]"}], 
           RowBox[{
            RowBox[{"Spaa", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", 
                RowBox[{"k", "+", "1"}], "]"}], "]"}]}], "]"}], 
            RowBox[{"Spaa", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", 
                RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}]}]], ",", "0"}], 
         "]"}], "+", 
        FractionBox[
         RowBox[{"Fsimple2C", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", "k", ",", "m3", ",", 
           "p", ",", "P", ",", "q"}], "]"}], 
         RowBox[{
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}]}]], "+", 
        FractionBox[
         RowBox[{"Fsimple2C", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"-", "1"}], "]"}], "]"}], ",", "k", ",", "m3", ",", "p", 
           ",", "P", ",", "q"}], "]"}], 
         RowBox[{
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"-", "1"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"-", "1"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"k", "+", "1"}], "]"}], "]"}]}], "]"}]}]], "-", 
        RowBox[{
         FractionBox[
          RowBox[{"Spbb", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"k", "-", "1"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], "]"}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"MP2", "[", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}], "]"}], "2"], 
           RowBox[{"MP2", "[", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", 
               RowBox[{"k", "-", "1"}]}], "]"}], "]"}], "]"}], 
           RowBox[{"Spaa", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", 
               RowBox[{"k", "-", "2"}], "]"}], "]"}], ",", 
             RowBox[{"p", "[", 
              RowBox[{"[", 
               RowBox[{"k", "-", "1"}], "]"}], "]"}]}], "]"}]}]], 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"Spab", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", 
                RowBox[{"k", "-", "2"}], "]"}], "]"}], ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "2"], 
           SuperscriptBox[
            RowBox[{"Spab", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "m3", "]"}], "]"}], ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "2"]}], 
          RowBox[{
           RowBox[{"Spab", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
             RowBox[{"p", "[", 
              RowBox[{"[", "k", "]"}], "]"}]}], "]"}], 
           RowBox[{"Spab", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", 
               RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
             RowBox[{"p", "[", 
              RowBox[{"[", "k", "]"}], "]"}]}], "]"}], 
           RowBox[{"Spab", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", 
               RowBox[{"-", "1"}], "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
             RowBox[{"p", "[", 
              RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}]], 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"Spaa", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", 
                RowBox[{"k", "-", "2"}], "]"}], "]"}], ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", 
                 RowBox[{"k", "-", "1"}]}], "]"}], "]"}], ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], "2"], 
           RowBox[{"Spab", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "k", "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}]}], 
          RowBox[{
           RowBox[{"Spab", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", 
               RowBox[{"k", "-", "1"}], "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", 
                RowBox[{"k", "-", "2"}]}], "]"}], "]"}], ",", 
             RowBox[{"p", "[", 
              RowBox[{"[", "k", "]"}], "]"}]}], "]"}], 
           RowBox[{"Spab", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "k", "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
             RowBox[{"p", "[", 
              RowBox[{"[", "k", "]"}], "]"}]}], "]"}], 
           RowBox[{"Spbb", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "k", "]"}], "]"}], ",", "q"}], "]"}]}]]}], "+", 
        RowBox[{
         FractionBox["1", 
          SuperscriptBox[
           RowBox[{"MP2", "[", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "k"}], "]"}], "]"}], "]"}], "2"]], 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"Spab", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", 
                RowBox[{"k", "-", "2"}], "]"}], "]"}], ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
            "2"], 
           SuperscriptBox[
            RowBox[{"Spab", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "m3", "]"}], "]"}], ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
            "2"]}], 
          RowBox[{
           RowBox[{"Spab", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
           RowBox[{"Spab", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", 
               RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
           RowBox[{"Spab", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", 
               RowBox[{"-", "1"}], "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
           RowBox[{"Spbb", "[", 
            RowBox[{"q", ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", 
                RowBox[{"k", "-", "2"}]}], "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"k", "-", "1"}], ",", "k"}], "]"}], "]"}], ",", "q"}],
             "]"}]}]], 
         FractionBox[
          SuperscriptBox[
           RowBox[{"Spbb", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", 
               RowBox[{"k", "-", "1"}], "]"}], "]"}], ",", "q"}], "]"}], "2"], 
          RowBox[{
           RowBox[{"Spbb", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", 
               RowBox[{"k", "-", "1"}], "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", 
                RowBox[{"k", "-", "2"}]}], "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
           RowBox[{"Spab", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", 
               RowBox[{"k", "-", "2"}], "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"k", "-", "1"}], ",", "k"}], "]"}], "]"}], ",", "q"}],
             "]"}], 
           RowBox[{"Spbb", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "k", "]"}], "]"}], ",", "q"}], "]"}]}]], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"MP2", "[", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "k"}], "]"}], "]"}], "]"}], 
             RowBox[{"Spaa", "[", 
              RowBox[{
               RowBox[{"p", "[", 
                RowBox[{"[", 
                 RowBox[{"k", "-", "2"}], "]"}], "]"}], ",", 
               RowBox[{"p", "[", 
                RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], 
             RowBox[{"Spbb", "[", 
              RowBox[{
               RowBox[{"p", "[", 
                RowBox[{"[", 
                 RowBox[{"k", "-", "1"}], "]"}], "]"}], ",", "q"}], "]"}]}], 
            "+", 
            RowBox[{
             RowBox[{"Spab", "[", 
              RowBox[{
               RowBox[{"p", "[", 
                RowBox[{"[", "m3", "]"}], "]"}], ",", 
               RowBox[{"P", "[", 
                RowBox[{"[", 
                 RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}], 
             RowBox[{"Spab", "[", 
              RowBox[{
               RowBox[{"p", "[", 
                RowBox[{"[", 
                 RowBox[{"k", "-", "2"}], "]"}], "]"}], ",", 
               RowBox[{"p", "[", 
                RowBox[{"[", "k", "]"}], "]"}], ",", 
               RowBox[{"p", "[", 
                RowBox[{"[", 
                 RowBox[{"k", "-", "1"}], "]"}], "]"}]}], "]"}]}]}], ")"}], 
          "2"]}], "+", 
        RowBox[{"BubMassivePoleFirstSimple2", "[", 
         RowBox[{"k", ",", "m3", ",", "p", ",", "P", ",", 
          RowBox[{"Ptri", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", "q"}], "]"}], "+", 
        RowBox[{"BubMassivePoleFirstSimple2", "[", 
         RowBox[{"k", ",", "m3", ",", "p", ",", "P", ",", 
          RowBox[{"Ptri", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", "q"}], "]"}]}], ")"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Spaa", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", "0"}], 
       ",", 
       RowBox[{
        RowBox[{"Spab", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", "0"}], 
       ",", 
       RowBox[{
        RowBox[{"Spbb", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", 
        "0"}]}], "}"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.590384195551105*^9, 3.590384268047461*^9}, {
   3.590384334744281*^9, 3.590384340277464*^9}, {3.590384447656784*^9, 
   3.590384532841393*^9}, {3.590385421576602*^9, 3.5903855553847923`*^9}, {
   3.590385694304695*^9, 3.590385813088605*^9}, {3.590385875269388*^9, 
   3.590385949911072*^9}, {3.590386067077384*^9, 3.590386343031125*^9}, {
   3.590386733030922*^9, 3.590386962055922*^9}, {3.590387585678011*^9, 
   3.590387595762554*^9}, {3.590387633692923*^9, 3.590387775259239*^9}, {
   3.5903878975841293`*^9, 3.590387897761764*^9}, {3.590389607428257*^9, 
   3.590389727211351*^9}, {3.5904111172081003`*^9, 3.590411167230152*^9}, {
   3.5904113292136183`*^9, 3.590411331130102*^9}, {3.590412281740137*^9, 
   3.590412316316812*^9}, {3.590412352577141*^9, 3.590412366443387*^9}, {
   3.5904124046430387`*^9, 3.5904124719915123`*^9}, {3.590412508820497*^9, 
   3.590412805336372*^9}, {3.590412866775474*^9, 3.590412926460072*^9}, {
   3.590412957496419*^9, 3.590413036458502*^9}, {3.590413081351965*^9, 
   3.590413145034515*^9}, {3.59046454154462*^9, 3.5904645431317873`*^9}, {
   3.590464709554741*^9, 3.590464716089384*^9}, {3.590464793946377*^9, 
   3.590464844825336*^9}, {3.590465070025556*^9, 3.590465194736372*^9}, {
   3.59046526163165*^9, 3.5904653782638407`*^9}, {3.590466982127705*^9, 
   3.5904669824204197`*^9}, {3.59046765882539*^9, 3.5904676615489883`*^9}, {
   3.5904682515925293`*^9, 3.5904682568278103`*^9}, {3.5904692407944803`*^9, 
   3.590469258451545*^9}, {3.5904880481705303`*^9, 3.5904881418043118`*^9}, {
   3.590488215717705*^9, 3.590488227878261*^9}, {3.590488263394929*^9, 
   3.590488349040934*^9}, {3.59048839279552*^9, 3.590488460907618*^9}, {
   3.590488496752199*^9, 3.590488577397641*^9}, {3.590488748076762*^9, 
   3.590488829101779*^9}, {3.590489997329473*^9, 3.590490238025167*^9}, {
   3.5904905753378963`*^9, 3.590491002307065*^9}, {3.590491062382032*^9, 
   3.5904910827253237`*^9}, {3.5904911363055468`*^9, 3.59049128309002*^9}, {
   3.590491318162458*^9, 3.5904913189405518`*^9}, {3.590491370412099*^9, 
   3.590491373220387*^9}, {3.590491979028227*^9, 3.59049202872005*^9}, {
   3.590501114776312*^9, 3.5905011343166533`*^9}, {3.59051348654589*^9, 
   3.5905135415644693`*^9}, {3.5905138464251213`*^9, 
   3.5905138507450247`*^9}, {3.590515597715829*^9, 3.590515600913464*^9}, {
   3.590515654268477*^9, 3.59051565964575*^9}, {3.590726400896015*^9, 
   3.590726543656082*^9}, {3.590726576753284*^9, 3.590726590559772*^9}, {
   3.590726630295909*^9, 3.590726697061141*^9}, {3.590726756797876*^9, 
   3.590726883864605*^9}, {3.590726941848444*^9, 3.5907269824096203`*^9}, {
   3.5907270819944267`*^9, 3.5907271183713007`*^9}, {3.590727167929984*^9, 
   3.590727175428048*^9}, {3.590727222806032*^9, 3.590727222848081*^9}, {
   3.590727395298032*^9, 3.5907273953202143`*^9}, 3.590727934870449*^9, {
   3.590728349737151*^9, 3.5907285211892433`*^9}, {3.59072855210117*^9, 
   3.5907286127741747`*^9}, {3.590728673179847*^9, 3.5907289425341663`*^9}, {
   3.590729804855596*^9, 3.59072995900408*^9}, {3.590729993705158*^9, 
   3.590730054786426*^9}, {3.590730464461776*^9, 3.5907304709062*^9}, {
   3.590730644102598*^9, 3.590730664671562*^9}, {3.590733948019224*^9, 
   3.590733949191228*^9}, {3.5907343793952103`*^9, 3.5907343812423677`*^9}, {
   3.5907396149275923`*^9, 3.5907397680765057`*^9}, {3.5907423067755547`*^9, 
   3.5907423095427027`*^9}, {3.590742827580892*^9, 3.590742835071733*^9}, {
   3.590944811445059*^9, 3.590944868453288*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Fsimple2C", "[", 
    RowBox[{
    "l_", ",", "k_Integer", ",", "m3_Integer", ",", "p_List", ",", "P_List", 
     ",", "q_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"Spaa", "[", 
        RowBox[{"l", ",", 
         RowBox[{"p", "[", 
          RowBox[{"[", 
           RowBox[{"k", "-", "2"}], "]"}], "]"}]}], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"Spaa", "[", 
        RowBox[{"l", ",", 
         RowBox[{"p", "[", 
          RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"Spab", "[", 
        RowBox[{"l", ",", 
         RowBox[{"P", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
         RowBox[{"p", "[", 
          RowBox[{"[", 
           RowBox[{"k", "-", "1"}], "]"}], "]"}]}], "]"}], "2"], 
      RowBox[{"Spbb", "[", 
       RowBox[{"l", ",", "q"}], "]"}]}], 
     RowBox[{
      RowBox[{"Spaa", "[", 
       RowBox[{"l", ",", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", 
           RowBox[{"k", "-", "2"}]}], "]"}], "]"}], ",", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"k", "-", "1"}], ",", "k"}], "]"}], "]"}], ",", "l"}], 
       "]"}], 
      RowBox[{"Spab", "[", 
       RowBox[{"l", ",", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "l"}], "]"}], 
      RowBox[{"Spab", "[", 
       RowBox[{"l", ",", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
        RowBox[{"p", "[", 
         RowBox[{"[", "k", "]"}], "]"}]}], "]"}], 
      RowBox[{"Spab", "[", 
       RowBox[{"l", ",", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}]}]], 
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"k", "-", "2"}], "]"}], "]"}], ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], 
         RowBox[{"Spab", "[", 
          RowBox[{"l", ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"k", "-", "1"}], "]"}], "]"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"Spaa", "[", 
          RowBox[{"l", ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], 
         RowBox[{"Spab", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"k", "-", "2"}], "]"}], "]"}], ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "k", "]"}], "]"}], ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"k", "-", "1"}], "]"}], "]"}]}], "]"}]}]}], ")"}], "2"], 
     
     RowBox[{
      RowBox[{"Spab", "[", 
       RowBox[{"l", ",", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", 
           RowBox[{"k", "-", "2"}]}], "]"}], "]"}], ",", 
        RowBox[{"p", "[", 
         RowBox[{"[", 
          RowBox[{"k", "-", "1"}], "]"}], "]"}]}], "]"}], 
      RowBox[{"Spaa", "[", 
       RowBox[{"l", ",", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"k", "-", "1"}], ",", "k"}], "]"}], "]"}], ",", 
        RowBox[{"p", "[", 
         RowBox[{"[", 
          RowBox[{"k", "-", "2"}], "]"}], "]"}]}], "]"}]}]]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.590942695465363*^9, 3.590942701851462*^9}, {
  3.590942733808174*^9, 3.590942785367888*^9}, {3.5909432141261063`*^9, 
  3.590943219706492*^9}, {3.590943751324874*^9, 3.590943824804558*^9}, {
  3.590943855253111*^9, 3.590943889561905*^9}, {3.590944176614122*^9, 
  3.590944351237262*^9}, {3.590944402606471*^9, 3.59094440720872*^9}, {
  3.5909446719093933`*^9, 3.5909446747693663`*^9}, {3.590944717093961*^9, 
  3.590944782432043*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"s", " ", "=", " ", 
     RowBox[{
      SubscriptBox["m", "2"], " ", "=", " ", 
      RowBox[{"k", " ", "=", " ", 
       RowBox[{
        SubscriptBox["m", "1"], "+", "2"}]}]}]}], ",", " ", 
    RowBox[{
     RowBox[{"t", " ", "=", " ", 
      RowBox[{"-", 
       SubscriptBox["l", "1"]}]}], ";", " ", 
     RowBox[{
      SubscriptBox["m", "1"], " ", "=", " ", 
      RowBox[{"k", "-", "2"}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"BubMassivePoleFirstSimple2", "[", 
     RowBox[{
     "k_Integer", ",", "m3_Integer", ",", "p_List", ",", "P_List", ",", 
      "Ptri_", ",", "q_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"4", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"MP", "[", 
             RowBox[{
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", 
                 RowBox[{"k", "-", "2"}]}], "]"}], "]"}], ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"k", "-", "1"}], ",", "k"}], "]"}], "]"}]}], "]"}], 
            "2"], "-", 
           RowBox[{
            RowBox[{"MP2", "[", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", 
                RowBox[{"k", "-", "2"}]}], "]"}], "]"}], "]"}], 
            RowBox[{"MP2", "[", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"k", "-", "1"}], ",", "k"}], "]"}], "]"}], "]"}]}]}], 
          ")"}]}]]}], 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"Spaa", "[", 
          RowBox[{"Ptri", ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"k", "-", "2"}], "]"}], "]"}]}], "]"}], "2"], 
        SuperscriptBox[
         RowBox[{"Spaa", "[", 
          RowBox[{"Ptri", ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], "2"]}], 
       RowBox[{
        RowBox[{"Spaa", "[", 
         RowBox[{"Ptri", ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
        RowBox[{"Spaa", "[", 
         RowBox[{"Ptri", ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", 
            RowBox[{"k", "+", "1"}], "]"}], "]"}]}], "]"}], 
        RowBox[{"Spaa", "[", 
         RowBox[{"Ptri", ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", 
            RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}]}]], 
      FractionBox[
       RowBox[{"Spbb", "[", 
        RowBox[{"Ptri", ",", "q"}], "]"}], 
       RowBox[{
        RowBox[{"Spab", "[", 
         RowBox[{"Ptri", ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], "]"}], 
        RowBox[{"Spab", "[", 
         RowBox[{"Ptri", ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "q"}], "]"}]}]], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"Spab", "[", 
         RowBox[{"Ptri", ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", 
            RowBox[{"k", "-", "1"}], "]"}], "]"}]}], "]"}], "2"], 
       RowBox[{
        RowBox[{"Spab", "[", 
         RowBox[{"Ptri", ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", 
             RowBox[{"k", "-", "2"}]}], "]"}], "]"}], ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", 
            RowBox[{"k", "-", "1"}], "]"}], "]"}]}], "]"}], 
        RowBox[{"Spaa", "[", 
         RowBox[{"Ptri", ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"k", "-", "1"}], ",", "k"}], "]"}], "]"}], ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", 
            RowBox[{"k", "-", "2"}], "]"}], "]"}]}], "]"}]}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"k", "-", "2"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], 
          RowBox[{"Spab", "[", 
           RowBox[{"Ptri", ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"k", "-", "1"}], "]"}], "]"}]}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"Spaa", "[", 
           RowBox[{"Ptri", ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], 
          RowBox[{"Spab", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"k", "-", "2"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"k", "-", "1"}], "]"}], "]"}]}], "]"}]}]}], ")"}], 
       "2"]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Spaa", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", "0"}], 
       ",", 
       RowBox[{
        RowBox[{"Spab", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", "0"}], 
       ",", 
       RowBox[{
        RowBox[{"Spbb", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", 
        "0"}]}], "}"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.589698711085585*^9, 3.589698760750573*^9}, {
   3.589699004324765*^9, 3.589699004554653*^9}, {3.589699802954351*^9, 
   3.589700267605809*^9}, {3.5897003052399054`*^9, 3.5897004160344763`*^9}, {
   3.589700457267013*^9, 3.589700461199444*^9}, {3.589700552788393*^9, 
   3.589700581421136*^9}, {3.5897077290408897`*^9, 3.589707729187126*^9}, {
   3.59041095280079*^9, 3.5904109665257607`*^9}, {3.5904110483798237`*^9, 
   3.590411090916647*^9}, {3.590411176765439*^9, 3.590411182644168*^9}, {
   3.590411485931447*^9, 3.590411498987587*^9}, {3.590411637491082*^9, 
   3.590411716491024*^9}, {3.590411762254305*^9, 3.5904117696207848`*^9}, {
   3.590412147713114*^9, 3.5904121582087183`*^9}, {3.590412194749*^9, 
   3.590412218843954*^9}, 3.59049138629674*^9, 3.5907272269502087`*^9, {
   3.590727415502819*^9, 3.590727415701147*^9}, {3.59072783637729*^9, 
   3.590727841066463*^9}, 3.590727934858035*^9, {3.590730141866188*^9, 
   3.590730142370756*^9}, {3.590730188753702*^9, 3.5907304313489733`*^9}, {
   3.590730496748375*^9, 3.590730631559187*^9}, {3.590732789819757*^9, 
   3.590732793092773*^9}, {3.5907395726031513`*^9, 3.590739604101156*^9}, 
   3.590742297827498*^9}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 3}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 5}],

Cell[BoxData[
 RowBox[{"(*", " ", "TRIANGLES", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.591945308534358*^9, 3.591945326523116*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Three", "-", 
   RowBox[{"mass", " ", 
    RowBox[{"triangle", ":", " ", 
     RowBox[{
     "explicitly", " ", "rational", " ", "expressions", " ", "in", " ", 
      "0903.1751"}]}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.584780979119705*^9, 3.584780998676684*^9}, 
   3.584877993908753*^9, {3.584878712241897*^9, 3.5848787160658293`*^9}, 
   3.589859791890071*^9, {3.591786477392653*^9, 3.591786519855055*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Tri3m", "[", 
    RowBox[{
    "s1_Integer", ",", "s2_Integer", ",", "s3_Integer", ",", "m1_Integer", 
     ",", "m2_Integer", ",", "m3_Integer", ",", "p_List", ",", "P_List"}], 
    "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", "\[Pi]"}], ")"}], 
       RowBox[{"d", "/", "2"}]], "\[ImaginaryI]"}]], 
    RowBox[{"Tri3m", "[", 
     RowBox[{
      RowBox[{"P", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"Cyc", "[", 
          RowBox[{
           RowBox[{"s3", "+", "1"}], ",", "p"}], "]"}], ",", "s1"}], "]"}], 
       "]"}], ",", 
      RowBox[{"P", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"Cyc", "[", 
          RowBox[{
           RowBox[{"s1", "+", "1"}], ",", "p"}], "]"}], ",", "s2"}], "]"}], 
       "]"}], ",", 
      RowBox[{"P", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"Cyc", "[", 
          RowBox[{
           RowBox[{"s2", "+", "1"}], ",", "p"}], "]"}], ",", "s3"}], "]"}], 
       "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"p", "[", 
         RowBox[{"[", 
          RowBox[{"Cyc", "[", 
           RowBox[{
            RowBox[{"s3", "+", "1"}], ",", "p"}], "]"}], "]"}], "]"}], ",", 
        RowBox[{"p", "[", 
         RowBox[{"[", "m1", "]"}], "]"}], ",", 
        RowBox[{"p", "[", 
         RowBox[{"[", "s1", "]"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"p", "[", 
         RowBox[{"[", 
          RowBox[{"Cyc", "[", 
           RowBox[{
            RowBox[{"s1", "+", "1"}], ",", "p"}], "]"}], "]"}], "]"}], ",", 
        RowBox[{"p", "[", 
         RowBox[{"[", "m2", "]"}], "]"}], ",", 
        RowBox[{"p", "[", 
         RowBox[{"[", "s2", "]"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"p", "[", 
         RowBox[{"[", 
          RowBox[{"Cyc", "[", 
           RowBox[{
            RowBox[{"s2", "+", "1"}], ",", "p"}], "]"}], "]"}], "]"}], ",", 
        RowBox[{"p", "[", 
         RowBox[{"[", "m3", "]"}], "]"}], ",", 
        RowBox[{"p", "[", 
         RowBox[{"[", "s3", "]"}], "]"}]}], "}"}], ",", "p"}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.591787069221208*^9, 3.591787078726893*^9}, {
  3.5917871264850693`*^9, 3.591787126989192*^9}, {3.591787387547065*^9, 
  3.591787640679017*^9}, {3.5917888535266733`*^9, 3.591788865675967*^9}, {
  3.591900791641472*^9, 3.591900821316807*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"S6", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"S", "[", "1", "]"}], ",", 
     RowBox[{"S", "[", "2", "]"}], ",", 
     RowBox[{"S", "[", "3", "]"}], ",", 
     RowBox[{"S", "[", "4", "]"}], ",", 
     RowBox[{"S", "[", "5", "]"}], ",", 
     RowBox[{"S", "[", "6", "]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T6", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"T", "[", "1", "]"}], ",", 
     RowBox[{"T", "[", "2", "]"}], ",", 
     RowBox[{"T", "[", "3", "]"}], ",", 
     RowBox[{"T", "[", "4", "]"}], ",", 
     RowBox[{"T", "[", "5", "]"}], ",", 
     RowBox[{"T", "[", "6", "]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DeclareSpinor", "[", 
   RowBox[{
    RowBox[{"S", "[", "1", "]"}], ",", 
    RowBox[{"S", "[", "2", "]"}], ",", 
    RowBox[{"S", "[", "3", "]"}], ",", 
    RowBox[{"S", "[", "4", "]"}], ",", 
    RowBox[{"S", "[", "5", "]"}], ",", 
    RowBox[{"S", "[", "6", "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DeclareSpinor", "[", 
   RowBox[{
    RowBox[{"T", "[", "1", "]"}], ",", 
    RowBox[{"T", "[", "2", "]"}], ",", 
    RowBox[{"T", "[", "3", "]"}], ",", 
    RowBox[{"T", "[", "4", "]"}], ",", 
    RowBox[{"T", "[", "5", "]"}], ",", 
    RowBox[{"T", "[", "6", "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DeclareSpinor", "[", 
   RowBox[{
    RowBox[{"barS", "[", "1", "]"}], ",", 
    RowBox[{"barS", "[", "2", "]"}], ",", 
    RowBox[{"barS", "[", "3", "]"}], ",", 
    RowBox[{"barS", "[", "4", "]"}], ",", 
    RowBox[{"barS", "[", "5", "]"}], ",", 
    RowBox[{"barS", "[", "6", "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DeclareSpinor", "[", 
   RowBox[{
    RowBox[{"barT", "[", "1", "]"}], ",", 
    RowBox[{"barT", "[", "2", "]"}], ",", 
    RowBox[{"barT", "[", "3", "]"}], ",", 
    RowBox[{"barT", "[", "4", "]"}], ",", 
    RowBox[{"barT", "[", "5", "]"}], ",", 
    RowBox[{"barT", "[", "6", "]"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.584870655429009*^9, 3.584870669591257*^9}, {
  3.584871062160681*^9, 3.584871089400676*^9}, {3.584871840519309*^9, 
  3.584871888287657*^9}, {3.584872990826303*^9, 3.584873029289138*^9}, {
  3.584878138281259*^9, 3.58487813921206*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"S", "[", 
    RowBox[{
    "K1_", ",", "K2_", ",", "K3_", ",", "f1_", ",", "u1_", ",", "f2_", ",", 
     "u2_", ",", "f3_", ",", "u3_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "f1", "}"}], ",", 
     RowBox[{"{", "u3", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"K3", ",", "K2", ",", "f2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"K3", ",", "K2", ",", "u1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"K1", ",", "K2", ",", "f3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"K1", ",", "K2", ",", "u2"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"T", "[", 
    RowBox[{
    "K1_", ",", "K2_", ",", "K3_", ",", "m1_", ",", "m2_", ",", "m3_"}], 
    "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"K3", ",", "K2", ",", "m1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"K3", ",", "K2", ",", "m2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"K1", ",", "K2", ",", "m2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"K1", ",", "K2", ",", "m3"}], "}"}], ",", 
     RowBox[{"{", "X", "}"}], ",", 
     RowBox[{"{", "X", "}"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.584781076502995*^9, 3.584781173652604*^9}, {
   3.584781355847077*^9, 3.584781419139049*^9}, {3.58478154925039*^9, 
   3.584781549851242*^9}, {3.584782844380143*^9, 3.584782949542459*^9}, {
   3.584782981950935*^9, 3.584783023639868*^9}, {3.584783098616228*^9, 
   3.584783120753495*^9}, {3.584783152073543*^9, 3.5847832166394663`*^9}, 
   3.584783299837863*^9, {3.584784230060804*^9, 3.584784231108191*^9}, {
   3.584785707794428*^9, 3.5847857793566523`*^9}, {3.5847858184527063`*^9, 
   3.5847858787531013`*^9}, {3.5847859402419767`*^9, 3.584785943510139*^9}, {
   3.584785987315319*^9, 3.584786022676732*^9}, {3.584786070199884*^9, 
   3.5847861511388073`*^9}, {3.584786299294429*^9, 3.584786347771038*^9}, {
   3.5847865647364407`*^9, 3.584786667959051*^9}, {3.584786828418458*^9, 
   3.58478683636222*^9}, {3.58478694762964*^9, 3.584786969310569*^9}, {
   3.584787028748475*^9, 3.584787079051593*^9}, {3.5847876638959017`*^9, 
   3.584787786145619*^9}, {3.584788566070401*^9, 3.584788725857182*^9}, {
   3.584788903989262*^9, 3.584789027495331*^9}, {3.584789071350851*^9, 
   3.584789115016667*^9}, {3.5847891452091227`*^9, 3.584789153859383*^9}, {
   3.584789193269577*^9, 3.584789222360104*^9}, {3.584789436302684*^9, 
   3.584789443649003*^9}, {3.584789523639567*^9, 3.5847895565686197`*^9}, {
   3.584789604762755*^9, 3.584789641170689*^9}, {3.584789990680566*^9, 
   3.584790042052093*^9}, {3.584790153257897*^9, 3.584790164873065*^9}, {
   3.584790652317196*^9, 3.584790655100843*^9}, {3.584790917667049*^9, 
   3.5847909178207703`*^9}, {3.58479114625261*^9, 3.5847912248699293`*^9}, {
   3.584791294311027*^9, 3.584791325699*^9}, {3.5847913579890833`*^9, 
   3.5847914714544086`*^9}, {3.5847915151610117`*^9, 3.584791520701293*^9}, {
   3.584793851440454*^9, 3.584793900566285*^9}, {3.584793955718424*^9, 
   3.584794026422062*^9}, {3.584797620761235*^9, 3.584797621060008*^9}, {
   3.5847977644663143`*^9, 3.584797771789093*^9}, {3.5847979007965717`*^9, 
   3.5847979252829523`*^9}, {3.584859045942388*^9, 3.5848590611113453`*^9}, {
   3.584859095424904*^9, 3.584859112309341*^9}, 3.584861168404731*^9, {
   3.584870049882249*^9, 3.5848700951380672`*^9}, {3.5848701287459173`*^9, 
   3.5848701429647417`*^9}, {3.5848701792909117`*^9, 3.584870189540818*^9}, 
   3.5848702858322477`*^9, {3.584870550651471*^9, 3.584870557147757*^9}, {
   3.584873457695161*^9, 3.5848736305198402`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Delta3", "[", 
    RowBox[{"K1_", ",", "K2_", ",", "K3_"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"MP2", "[", "K1", "]"}], "2"], "+", 
    SuperscriptBox[
     RowBox[{"MP2", "[", "K2", "]"}], "2"], "+", 
    SuperscriptBox[
     RowBox[{"MP2", "[", "K3", "]"}], "2"], "-", 
    RowBox[{"2", 
     RowBox[{"MP2", "[", "K1", "]"}], " ", 
     RowBox[{"MP2", "[", "K2", "]"}]}], "-", 
    RowBox[{"2", 
     RowBox[{"MP2", "[", "K2", "]"}], 
     RowBox[{"MP2", "[", "K3", "]"}]}], "-", 
    RowBox[{"2", 
     RowBox[{"MP2", "[", "K3", "]"}], " ", 
     RowBox[{"MP2", "[", "K1", "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.584782505847878*^9, 3.584782609635066*^9}, {
  3.584877554806182*^9, 3.584877563790612*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"J1", "[", 
    RowBox[{"d_", ",", "a_", ",", "b_", ",", "c_", ",", 
     RowBox[{"{", 
      RowBox[{"K1_", ",", "K2_", ",", "K3_"}], "}"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"UbarSpa", "[", "b", "]"}], ".", 
           RowBox[{"Sm4", "[", "K1", "]"}], ".", 
           RowBox[{"Sm4", "[", "K2", "]"}], ".", 
           RowBox[{"USpa", "[", "d", "]"}]}], "-", 
          RowBox[{
           RowBox[{"UbarSpa", "[", "b", "]"}], ".", 
           RowBox[{"Sm4", "[", "K2", "]"}], ".", 
           RowBox[{"Sm4", "[", "K1", "]"}], ".", 
           RowBox[{"USpa", "[", "d", "]"}]}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"UbarSpa", "[", "c", "]"}], ".", 
           RowBox[{"Sm4", "[", "K1", "]"}], ".", 
           RowBox[{"Sm4", "[", "K2", "]"}], ".", 
           RowBox[{"USpa", "[", "a", "]"}]}], "-", 
          RowBox[{
           RowBox[{"UbarSpa", "[", "c", "]"}], ".", 
           RowBox[{"Sm4", "[", "K2", "]"}], ".", 
           RowBox[{"Sm4", "[", "K1", "]"}], ".", 
           RowBox[{"USpa", "[", "a", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"Delta3", "[", 
         RowBox[{"K1", ",", "K2", ",", "K3"}], "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"UbarSpa", "[", "b", "]"}], ".", 
          RowBox[{"USpa", "[", "d", "]"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"UbarSpa", "[", "c", "]"}], ".", 
          RowBox[{"USpa", "[", "a", "]"}]}], ")"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", 
       RowBox[{"Delta3", "[", 
        RowBox[{"K1", ",", "K2", ",", "K3"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"UbarSpa", "[", "d", "]"}], ".", 
         RowBox[{"Sm4", "[", "K1", "]"}], ".", 
         RowBox[{"Sm4", "[", "K2", "]"}], ".", 
         RowBox[{"USpa", "[", "d", "]"}]}], ")"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"UbarSpa", "[", "d", "]"}], ".", 
         RowBox[{"USpa", "[", "b", "]"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"UbarSpa", "[", "d", "]"}], ".", 
         RowBox[{"USpa", "[", "c", "]"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"UbarSpa", "[", "a", "]"}], ".", 
          RowBox[{"Sm4", "[", "K1", "]"}], ".", 
          RowBox[{"Sm4", "[", "K2", "]"}], ".", 
          RowBox[{"USpa", "[", "d", "]"}]}], "-", 
         RowBox[{
          RowBox[{"UbarSpa", "[", "a", "]"}], ".", 
          RowBox[{"Sm4", "[", "K2", "]"}], ".", 
          RowBox[{"Sm4", "[", "K1", "]"}], ".", 
          RowBox[{"USpa", "[", "d", "]"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"UbarSpa", "[", "d", "]"}], ".", 
          RowBox[{"Sm4", "[", "K1", "]"}], ".", 
          RowBox[{"Sm4", "[", "K2", "]"}], ".", 
          RowBox[{"USpa", "[", "d", "]"}]}], ")"}], "2"]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.584861423266769*^9, 3.584861488975205*^9}, {
  3.5848615334094553`*^9, 3.584861742246566*^9}, {3.584870946395726*^9, 
  3.584871000554947*^9}, {3.584875482403378*^9, 3.58487550196567*^9}, {
  3.584875665741102*^9, 3.5848756931207314`*^9}, {3.5848774534649754`*^9, 
  3.584877468714266*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"J", "[", 
    RowBox[{"d_List", ",", "a_", ",", "b_", ",", "c_List", ",", 
     RowBox[{"{", 
      RowBox[{"K1_", ",", "K2_", ",", "K3_"}], "}"}]}], "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"UbarSpa", "[", 
           RowBox[{"c", "[", 
            RowBox[{"[", "j", "]"}], "]"}], "]"}], ".", 
          RowBox[{"USpa", "[", 
           RowBox[{"d", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", 
           RowBox[{"Range", "[", 
            RowBox[{
             RowBox[{"Length", "[", "d", "]"}], "-", "1"}], "]"}]}], "}"}]}], 
        "]"}], 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"UbarSpa", "[", 
           RowBox[{"d", "[", 
            RowBox[{"[", "j", "]"}], "]"}], "]"}], ".", 
          RowBox[{"USpa", "[", 
           RowBox[{"d", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", 
           RowBox[{"Delete", "[", 
            RowBox[{
             RowBox[{"Range", "[", 
              RowBox[{"Length", "[", "d", "]"}], "]"}], ",", "i"}], "]"}]}], 
          "}"}]}], "]"}]], 
      RowBox[{"J1", "[", 
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", "a", ",", "b", ",", 
        RowBox[{"c", "[", 
         RowBox[{"[", 
          RowBox[{"Length", "[", "c", "]"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"K1", ",", "K2", ",", "K3"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "c", "]"}]}], "}"}]}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.584861753485371*^9, 3.584861759461516*^9}, {
  3.584861871325779*^9, 3.584861880015786*^9}, {3.5848619486896667`*^9, 
  3.584862028659891*^9}, {3.584868098206808*^9, 3.584868203489501*^9}, {
  3.584868284539641*^9, 3.584868316781496*^9}, {3.584868415606227*^9, 
  3.5848684198540792`*^9}, {3.58486986936059*^9, 3.584869913489388*^9}, {
  3.58486998904947*^9, 3.58486999374216*^9}, {3.584871004889636*^9, 
  3.584871010407023*^9}, {3.58487761749238*^9, 3.584877617820981*^9}, {
  3.584877653550206*^9, 3.5848776765491247`*^9}, {3.584877736405673*^9, 
  3.584877737300439*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Tri3m", "[", 
    RowBox[{"K1_", ",", "K2_", ",", "K3_", ",", 
     RowBox[{"{", 
      RowBox[{"f1_", ",", "m1_", ",", "u1_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"f2_", ",", "m2_", ",", "u2_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"f3_", ",", "m3_", ",", "u3_"}], "}"}], ",", "p_List"}], "]"}], 
   ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"Spaa", "[", 
         RowBox[{"u1", ",", "f2"}], "]"}], 
        RowBox[{"Spaa", "[", 
         RowBox[{"u2", ",", "f3"}], "]"}], 
        RowBox[{"Spaa", "[", 
         RowBox[{"u3", ",", "f1"}], "]"}]}], 
       RowBox[{
        RowBox[{"CyclicDenom", "[", "p", "]"}], 
        RowBox[{"MP2", "[", "K2", "]"}]}]]}], 
     RowBox[{"ToSpinorLabel", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"J", "[", 
         RowBox[{"S6", ",", "m1", ",", "m3", ",", "T6", ",", 
          RowBox[{"{", 
           RowBox[{"K1", ",", "K2", ",", "K3"}], "}"}]}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"USpa", "[", 
            RowBox[{"T", "[", "5", "]"}], "]"}], "\[Rule]", 
           RowBox[{
            RowBox[{
             RowBox[{"USpa", "[", "m1", "]"}], 
             RowBox[{"Spaa", "[", 
              RowBox[{"m3", ",", "K3", ",", "K2", ",", "m2"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"USpa", "[", "m3", "]"}], 
             RowBox[{"Spaa", "[", 
              RowBox[{"m1", ",", "K1", ",", "K2", ",", "m2"}], "]"}]}]}]}], 
          ",", 
          RowBox[{
           RowBox[{"USpa", "[", 
            RowBox[{"T", "[", "6", "]"}], "]"}], "\[Rule]", 
           RowBox[{
            RowBox[{
             RowBox[{"USpa", "[", "m1", "]"}], 
             RowBox[{"Spaa", "[", 
              RowBox[{"m3", ",", "K3", ",", "K2", ",", "m2"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"USpa", "[", "m3", "]"}], 
             RowBox[{"Spaa", "[", 
              RowBox[{"m1", ",", "K1", ",", "K2", ",", "m2"}], "]"}]}]}]}], 
          ",", 
          RowBox[{
           RowBox[{"UbarSpa", "[", 
            RowBox[{"T", "[", "5", "]"}], "]"}], "\[Rule]", 
           RowBox[{
            RowBox[{
             RowBox[{"UbarSpa", "[", "m1", "]"}], 
             RowBox[{"Spaa", "[", 
              RowBox[{"m3", ",", "K3", ",", "K2", ",", "m2"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"UbarSpa", "[", "m3", "]"}], 
             RowBox[{"Spaa", "[", 
              RowBox[{"m1", ",", "K1", ",", "K2", ",", "m2"}], "]"}]}]}]}], 
          ",", 
          RowBox[{
           RowBox[{"UbarSpa", "[", 
            RowBox[{"T", "[", "6", "]"}], "]"}], "\[Rule]", 
           RowBox[{
            RowBox[{
             RowBox[{"UbarSpa", "[", "m1", "]"}], 
             RowBox[{"Spaa", "[", 
              RowBox[{"m3", ",", "K3", ",", "K2", ",", "m2"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"UbarSpa", "[", "m3", "]"}], 
             RowBox[{"Spaa", "[", 
              RowBox[{"m1", ",", "K1", ",", "K2", ",", "m2"}], "]"}]}]}]}]}], 
         "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"UbarSpa", "[", 
           RowBox[{"S", "[", "i_Integer", "]"}], "]"}], ":>", 
          RowBox[{"UbarSpa", "[", 
           RowBox[{"barS", "[", "i", "]"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"UbarSpa", "[", 
           RowBox[{"T", "[", "i_Integer", "]"}], "]"}], ":>", 
          RowBox[{"UbarSpa", "[", 
           RowBox[{"barT", "[", "i", "]"}], "]"}]}]}], "}"}]}], "]"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"S", "[", "i_Integer", "]"}], ":>", 
       RowBox[{"Sequence", "@@", 
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{
          "K1", ",", "K2", ",", "K3", ",", "f1", ",", "u1", ",", "f2", ",", 
           "u2", ",", "f3", ",", "u3"}], "]"}], "[", 
         RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
      RowBox[{
       RowBox[{"T", "[", "i_Integer", "]"}], ":>", 
       RowBox[{"Sequence", "@@", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{
          "K1", ",", "K2", ",", "K3", ",", "m1", ",", "m2", ",", "m3"}], 
          "]"}], "[", 
         RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
      RowBox[{
       RowBox[{"barS", "[", "i_Integer", "]"}], ":>", 
       RowBox[{"Sequence", "@@", 
        RowBox[{"Reverse", "[", 
         RowBox[{
          RowBox[{"S", "[", 
           RowBox[{
           "K1", ",", "K2", ",", "K3", ",", "f1", ",", "u1", ",", "f2", ",", 
            "u2", ",", "f3", ",", "u3"}], "]"}], "[", 
          RowBox[{"[", "i", "]"}], "]"}], "]"}]}]}], ",", 
      RowBox[{
       RowBox[{"barT", "[", "i_Integer", "]"}], ":>", 
       RowBox[{"Sequence", "@@", 
        RowBox[{"Reverse", "[", 
         RowBox[{
          RowBox[{"T", "[", 
           RowBox[{
           "K1", ",", "K2", ",", "K3", ",", "m1", ",", "m2", ",", "m3"}], 
           "]"}], "[", 
          RowBox[{"[", "i", "]"}], "]"}], "]"}]}]}]}], "}"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.584870333707539*^9, 3.584870444288866*^9}, {
   3.584870611905282*^9, 3.584870644845714*^9}, {3.584870900367673*^9, 
   3.584870911167965*^9}, {3.584871055175312*^9, 3.5848710741709146`*^9}, {
   3.5848711264747543`*^9, 3.5848711284441423`*^9}, {3.5848712686403418`*^9, 
   3.5848712749726467`*^9}, {3.58487142095398*^9, 3.584871424998868*^9}, {
   3.584871714033081*^9, 3.584871714472673*^9}, {3.584871762520965*^9, 
   3.5848718316597958`*^9}, {3.584871952749592*^9, 3.584871987365778*^9}, {
   3.584872063444646*^9, 3.5848721481076508`*^9}, {3.584872223292366*^9, 
   3.584872254043624*^9}, {3.584872902977593*^9, 3.584872927178804*^9}, {
   3.58487297658035*^9, 3.584872984635641*^9}, {3.584873067451737*^9, 
   3.584873073940155*^9}, {3.5848731278455544`*^9, 3.584873131633917*^9}, {
   3.584873312734837*^9, 3.584873398246183*^9}, {3.584873652900371*^9, 
   3.5848737550913057`*^9}, {3.584873813769182*^9, 3.58487381752759*^9}, {
   3.5848739477767267`*^9, 3.58487397319803*^9}, {3.584874018145535*^9, 
   3.584874023997776*^9}, {3.584874800378365*^9, 3.5848748006408033`*^9}, {
   3.584875718229081*^9, 3.584875723666655*^9}, {3.584875775350198*^9, 
   3.584875803790161*^9}, {3.584877107678594*^9, 3.584877149907864*^9}, {
   3.5917868368253927`*^9, 3.59178684529482*^9}, 3.591787066887039*^9}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 3}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 5}],

Cell[BoxData[
 RowBox[{"(*", " ", "BOXES", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.591945289043292*^9, 3.5919452901711082`*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"MHV", "-", 
   RowBox[{"constructible", " ", "boxes"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.591945334308098*^9, 3.591945354547748*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Three", "-", 
   RowBox[{"mass", " ", 
    RowBox[{"box", ":", " ", 
     RowBox[{"expression", " ", 
      RowBox[{"(", 
       RowBox[{"C", ".1"}], ")"}], " ", "from", " ", "0903.1751"}]}]}]}], " ",
   "*)"}]], "Input",
 CellChangeTimes->{{3.591786523892659*^9, 3.591786577315765*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Box3m", "[", 
    RowBox[{
    "s1_Integer", ",", "s2_Integer", ",", "s3_Integer", ",", "m1_Integer", 
     ",", "m2_Integer", ",", "m3_Integer", ",", "p_List", ",", "P_List"}], 
    "]"}], ":=", 
   RowBox[{"Box3m", "[", 
    RowBox[{
     RowBox[{"P", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"Cyc", "[", 
         RowBox[{
          RowBox[{"s3", "+", "2"}], ",", "p"}], "]"}], ",", "s1"}], "]"}], 
      "]"}], ",", 
     RowBox[{"P", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"Cyc", "[", 
         RowBox[{
          RowBox[{"s1", "+", "1"}], ",", "p"}], "]"}], ",", "s2"}], "]"}], 
      "]"}], ",", 
     RowBox[{"P", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"Cyc", "[", 
         RowBox[{
          RowBox[{"s2", "+", "1"}], ",", "p"}], "]"}], ",", "s3"}], "]"}], 
      "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"p", "[", 
        RowBox[{"[", 
         RowBox[{"Cyc", "[", 
          RowBox[{
           RowBox[{"s3", "+", "2"}], ",", "p"}], "]"}], "]"}], "]"}], ",", 
       RowBox[{"p", "[", 
        RowBox[{"[", "m1", "]"}], "]"}], ",", 
       RowBox[{"p", "[", 
        RowBox[{"[", "s1", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"p", "[", 
        RowBox[{"[", 
         RowBox[{"Cyc", "[", 
          RowBox[{
           RowBox[{"s1", "+", "1"}], ",", "p"}], "]"}], "]"}], "]"}], ",", 
       RowBox[{"p", "[", 
        RowBox[{"[", "m2", "]"}], "]"}], ",", 
       RowBox[{"p", "[", 
        RowBox[{"[", "s2", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"p", "[", 
        RowBox[{"[", 
         RowBox[{"Cyc", "[", 
          RowBox[{
           RowBox[{"s2", "+", "1"}], ",", "p"}], "]"}], "]"}], "]"}], ",", 
       RowBox[{"p", "[", 
        RowBox[{"[", "m3", "]"}], "]"}], ",", 
       RowBox[{"p", "[", 
        RowBox[{"[", "s3", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"p", "[", 
      RowBox[{"[", 
       RowBox[{"Cyc", "[", 
        RowBox[{
         RowBox[{"s3", "+", "1"}], ",", "p"}], "]"}], "]"}], "]"}], ",", 
     "p"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.591786613587418*^9, 3.591786614974909*^9}, {
   3.591786696959476*^9, 3.5917867134821987`*^9}, 3.591787743755053*^9, {
   3.5917878318264503`*^9, 3.591787842598127*^9}, {3.591787877811665*^9, 
   3.591787940017922*^9}, {3.59178867070583*^9, 3.5917887369696493`*^9}, {
   3.591788768358329*^9, 3.591788840664505*^9}, {3.5917889320682583`*^9, 
   3.591788940847577*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Box3m", "[", 
    RowBox[{"K1_", ",", "K2_", ",", "K3_", ",", 
     RowBox[{"{", 
      RowBox[{"s3p2_", ",", "m1_", ",", "s1_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"s1p1_", ",", "m2_", ",", "s2_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"s2p1_", ",", "m3_", ",", "s3_"}], "}"}], ",", "s3p1_", ",", 
     "p_List"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"4", "\[Pi]"}], ")"}], 
        RowBox[{"d", "/", "2"}]], "\[ImaginaryI]"}]]}], 
    FractionBox[
     RowBox[{
      RowBox[{"Spaa", "[", 
       RowBox[{"s1", ",", "s1p1"}], "]"}], 
      RowBox[{"Spaa", "[", 
       RowBox[{"s2", ",", "s2p1"}], "]"}], 
      RowBox[{"Spaa", "[", 
       RowBox[{"m1", ",", "s3p1"}], "]"}], 
      RowBox[{"Spaa", "[", 
       RowBox[{"m3", ",", "s3p1"}], "]"}]}], 
     RowBox[{"CyclicDenom", "[", "p", "]"}]], 
    FractionBox[
     RowBox[{
      RowBox[{"Spaa", "[", 
       RowBox[{"m1", ",", "K2", ",", "K3", ",", "s3p1"}], "]"}], 
      RowBox[{"Spaa", "[", 
       RowBox[{"m2", ",", "K2", ",", "K3", ",", "s3p1"}], "]"}], 
      RowBox[{"Spaa", "[", 
       RowBox[{"m2", ",", "K2", ",", "K1", ",", "s3p1"}], "]"}], 
      RowBox[{"Spaa", "[", 
       RowBox[{"m3", ",", "K2", ",", "K1", ",", "s3p1"}], "]"}], 
      RowBox[{"Spba", "[", 
       RowBox[{"s3p1", ",", "K1", ",", "K2", ",", "K3", ",", "s3p1"}], 
       "]"}]}], 
     RowBox[{
      RowBox[{"MP2", "[", "K2", "]"}], 
      SuperscriptBox[
       RowBox[{"Spaa", "[", 
        RowBox[{"s3p1", ",", "K1", ",", "K2", ",", "s3p1"}], "]"}], "2"], 
      RowBox[{"Spaa", "[", 
       RowBox[{"s1", ",", "K2", ",", "K3", ",", "s3p1"}], "]"}], 
      RowBox[{"Spaa", "[", 
       RowBox[{"s1p1", ",", "K2", ",", "K3", ",", "s3p1"}], "]"}], 
      RowBox[{"Spaa", "[", 
       RowBox[{"s2", ",", "K2", ",", "K1", ",", "s3p1"}], "]"}], 
      RowBox[{"Spaa", "[", 
       RowBox[{"s2p1", ",", "K2", ",", "K1", ",", "s3p1"}], "]"}]}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Spaa", "[", 
         RowBox[{"m1", ",", "m2"}], "]"}], 
        RowBox[{"Spaa", "[", 
         RowBox[{"m3", ",", "K2", ",", "K1", ",", "s3p1"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Spaa", "[", 
         RowBox[{"m3", ",", "m2"}], "]"}], 
        RowBox[{"Spaa", "[", 
         RowBox[{"m1", ",", "K2", ",", "K3", ",", "s3p1"}], "]"}]}]}], ")"}], 
     "2"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.591788490562451*^9, 3.591788528309256*^9}, {
  3.5917885743361692`*^9, 3.5917886630168543`*^9}, {3.591788963993558*^9, 
  3.5917890854124613`*^9}, {3.591789240706642*^9, 3.591789308815467*^9}, {
  3.591903796074559*^9, 3.591903877264001*^9}, {3.591936130991455*^9, 
  3.591936142867169*^9}, {3.591943851635828*^9, 3.5919439045687838`*^9}, {
  3.591943956370267*^9, 3.5919439584096518`*^9}, {3.591944106380786*^9, 
  3.5919441077283792`*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Two", "-", "mass", "-", 
   RowBox[{"hard", " ", 
    RowBox[{"box", ":", " ", 
     RowBox[{"expression", " ", 
      RowBox[{"(", 
       RowBox[{"C", ".3"}], ")"}], " ", "from", " ", "0903.1751"}]}]}]}], " ",
   "*)"}]], "Input",
 CellChangeTimes->{{3.591786523892659*^9, 3.591786577315765*^9}, {
  3.59179892496493*^9, 3.5917989362190742`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Box2mh", "[", 
    RowBox[{
    "s1_Integer", ",", "m1_Integer", ",", "m2_Integer", ",", "m3_Integer", 
     ",", "p_List", ",", "P_List"}], "]"}], ":=", 
   RowBox[{"Box2mh", "[", 
    RowBox[{
     RowBox[{"P", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"Cyc", "[", 
         RowBox[{
          RowBox[{"m3", "+", "2"}], ",", "p"}], "]"}], ",", "s1"}], "]"}], 
      "]"}], ",", 
     RowBox[{"P", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"Cyc", "[", 
         RowBox[{
          RowBox[{"s1", "+", "1"}], ",", "p"}], "]"}], ",", 
        RowBox[{"Cyc", "[", 
         RowBox[{
          RowBox[{"m3", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"p", "[", 
        RowBox[{"[", 
         RowBox[{"Cyc", "[", 
          RowBox[{
           RowBox[{"m3", "+", "2"}], ",", "p"}], "]"}], "]"}], "]"}], ",", 
       RowBox[{"p", "[", 
        RowBox[{"[", "m1", "]"}], "]"}], ",", 
       RowBox[{"p", "[", 
        RowBox[{"[", "s1", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"p", "[", 
        RowBox[{"[", 
         RowBox[{"Cyc", "[", 
          RowBox[{
           RowBox[{"s1", "+", "1"}], ",", "p"}], "]"}], "]"}], "]"}], ",", 
       RowBox[{"p", "[", 
        RowBox[{"[", "m2", "]"}], "]"}], ",", 
       RowBox[{"p", "[", 
        RowBox[{"[", 
         RowBox[{"Cyc", "[", 
          RowBox[{
           RowBox[{"m3", "-", "1"}], ",", "p"}], "]"}], "]"}], "]"}]}], "}"}],
      ",", 
     RowBox[{"p", "[", 
      RowBox[{"[", "m3", "]"}], "]"}], ",", 
     RowBox[{"p", "[", 
      RowBox[{"[", 
       RowBox[{"Cyc", "[", 
        RowBox[{
         RowBox[{"m3", "+", "1"}], ",", "p"}], "]"}], "]"}], "]"}], ",", 
     "p"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.591786613587418*^9, 3.591786614974909*^9}, {
   3.591786696959476*^9, 3.5917867134821987`*^9}, 3.591787743755053*^9, {
   3.5917878318264503`*^9, 3.591787842598127*^9}, {3.591787877811665*^9, 
   3.591787940017922*^9}, {3.59178867070583*^9, 3.5917887369696493`*^9}, {
   3.591788768358329*^9, 3.591788840664505*^9}, {3.5917889320682583`*^9, 
   3.591788940847577*^9}, {3.5917994400442743`*^9, 3.5917994411975107`*^9}, {
   3.591808995932889*^9, 3.591809017974578*^9}, {3.5918090651589327`*^9, 
   3.591809082444488*^9}, {3.591809507493287*^9, 3.591809546643944*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Box2mh", "[", 
    RowBox[{"K1_", ",", "K2_", ",", 
     RowBox[{"{", 
      RowBox[{"m3p2_", ",", "m1_", ",", "s1_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"s1p1_", ",", "m2_", ",", "m3m1_"}], "}"}], ",", "m3_", ",", 
     "m3p1_", ",", "p_List"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", "\[Pi]"}], ")"}], 
       RowBox[{"d", "/", "2"}]], "\[ImaginaryI]"}]], 
    FractionBox[
     RowBox[{
      RowBox[{"Spaa", "[", 
       RowBox[{"s1", ",", "s1p1"}], "]"}], 
      RowBox[{"Spaa", "[", 
       RowBox[{"m3m1", ",", "m3"}], "]"}], 
      SuperscriptBox[
       RowBox[{"Spaa", "[", 
        RowBox[{"m3", ",", "m3p1"}], "]"}], "2"]}], 
     RowBox[{"CyclicDenom", "[", "p", "]"}]], 
    FractionBox[
     RowBox[{
      RowBox[{"MP2", "[", 
       RowBox[{"K2", "+", "m3"}], "]"}], 
      RowBox[{"Spaa", "[", 
       RowBox[{"m1", ",", "m3p1"}], "]"}], 
      RowBox[{"Spbb", "[", 
       RowBox[{"m3", ",", "m3p1"}], "]"}], 
      RowBox[{"Spab", "[", 
       RowBox[{"m1", ",", "K2", ",", "m3"}], "]"}], 
      RowBox[{"Spab", "[", 
       RowBox[{"m2", ",", "K2", ",", "m3"}], "]"}], 
      RowBox[{"Spaa", "[", 
       RowBox[{"m3p1", ",", "K1", ",", "K2", ",", "m2"}], "]"}]}], 
     RowBox[{
      RowBox[{"MP2", "[", "K2", "]"}], 
      RowBox[{"Spab", "[", 
       RowBox[{"m3p1", ",", "K1", ",", "m3"}], "]"}], 
      RowBox[{"Spab", "[", 
       RowBox[{"m3p1", ",", "K2", ",", "m3"}], "]"}], 
      RowBox[{"Spab", "[", 
       RowBox[{"s1", ",", "K2", ",", "m3"}], "]"}], 
      RowBox[{"Spab", "[", 
       RowBox[{"s1p1", ",", "K2", ",", "m3"}], "]"}], 
      RowBox[{"Spaa", "[", 
       RowBox[{"m3p1", ",", "K1", ",", "K2", ",", "m3m1"}], "]"}]}]], 
    SuperscriptBox[
     RowBox[{"Spaa", "[", 
      RowBox[{"m1", ",", 
       RowBox[{"K2", "+", "m3"}], ",", "K2", ",", "m2"}], "]"}], "2"]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.591788490562451*^9, 3.591788528309256*^9}, {
  3.5917885743361692`*^9, 3.5917886630168543`*^9}, {3.591788963993558*^9, 
  3.5917890854124613`*^9}, {3.591789240706642*^9, 3.591789308815467*^9}, {
  3.591799443587982*^9, 3.59179944480295*^9}, {3.5918001219214077`*^9, 
  3.5918002223943996`*^9}, {3.591800254435245*^9, 3.591800269336562*^9}, {
  3.591811141364369*^9, 3.591811380974098*^9}, {3.5918114433497763`*^9, 
  3.5918114842554626`*^9}, {3.591938903290718*^9, 3.5919389246601343`*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"MHV", "-", 
   RowBox[{"constructible", " ", "one"}], "-", 
   RowBox[{"mass", " ", 
    RowBox[{"box", ":", " ", 
     RowBox[{"expression", " ", 
      RowBox[{"(", 
       RowBox[{"C", ".4"}], ")"}], " ", "from", " ", "0903.1751"}]}]}]}], " ",
   "*)"}]], "Input",
 CellChangeTimes->{{3.591798948840412*^9, 3.591798965481428*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Box1m", "[", 
    RowBox[{
    "minus_Integer", ",", "plus_Integer", ",", "p_List", ",", "P_List"}], 
    "]"}], ":=", 
   RowBox[{"Box1m", "[", 
    RowBox[{
     RowBox[{"P", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"Cyc", "[", 
         RowBox[{
          RowBox[{"plus", "-", "1"}], ",", "p"}], "]"}], ",", 
        RowBox[{"Cyc", "[", 
         RowBox[{
          RowBox[{"plus", "+", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], ",", 
     
     RowBox[{"{", 
      RowBox[{
       RowBox[{"p", "[", 
        RowBox[{"[", 
         RowBox[{"Cyc", "[", 
          RowBox[{
           RowBox[{"plus", "+", "2"}], ",", "p"}], "]"}], "]"}], "]"}], ",", 
       RowBox[{"p", "[", 
        RowBox[{"[", "minus", "]"}], "]"}], ",", 
       RowBox[{"p", "[", 
        RowBox[{"[", 
         RowBox[{"Cyc", "[", 
          RowBox[{
           RowBox[{"plus", "-", "2"}], ",", "p"}], "]"}], "]"}], "]"}]}], 
      "}"}], ",", 
     RowBox[{"p", "[", 
      RowBox[{"[", 
       RowBox[{"Cyc", "[", 
        RowBox[{
         RowBox[{"plus", "-", "1"}], ",", "p"}], "]"}], "]"}], "]"}], ",", 
     RowBox[{"p", "[", 
      RowBox[{"[", "plus", "]"}], "]"}], ",", 
     RowBox[{"p", "[", 
      RowBox[{"[", 
       RowBox[{"Cyc", "[", 
        RowBox[{
         RowBox[{"plus", "+", "1"}], ",", "p"}], "]"}], "]"}], "]"}], ",", 
     "p"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.591799432913989*^9, 3.5917994330390263`*^9}, {
  3.591799580635371*^9, 3.5917996119214354`*^9}, {3.591799783110196*^9, 
  3.591799896131144*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Box1m", "[", 
    RowBox[{"K1_", ",", 
     RowBox[{"{", 
      RowBox[{"pp2_", ",", "m1_", ",", "pm2_"}], "}"}], ",", "pm1_", ",", 
     "plus_", ",", "pp1_", ",", "p_List"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"4", "\[Pi]"}], ")"}], 
        RowBox[{"d", "/", "2"}]], "\[ImaginaryI]"}]]}], 
    FractionBox[
     RowBox[{
      RowBox[{"Spaa", "[", 
       RowBox[{"pm2", ",", "pm1"}], "]"}], 
      RowBox[{"Spaa", "[", 
       RowBox[{"pm1", ",", "plus"}], "]"}], 
      RowBox[{"Spaa", "[", 
       RowBox[{"plus", ",", "pp1"}], "]"}], 
      RowBox[{"Spaa", "[", 
       RowBox[{"pp1", ",", "pp2"}], "]"}]}], 
     RowBox[{"CyclicDenom", "[", "p", "]"}]], 
    FractionBox[
     RowBox[{
      RowBox[{"MP2", "[", 
       RowBox[{"pm1", "+", "plus"}], "]"}], 
      RowBox[{"MP2", "[", 
       RowBox[{"plus", "+", "pp1"}], "]"}], 
      RowBox[{"Spab", "[", 
       RowBox[{"m1", ",", "K1", ",", "pm1"}], "]"}], 
      SuperscriptBox[
       RowBox[{"Spab", "[", 
        RowBox[{"m1", ",", "K1", ",", "plus"}], "]"}], "2"], 
      RowBox[{"Spab", "[", 
       RowBox[{"m1", ",", "K1", ",", "pp1"}], "]"}]}], 
     RowBox[{
      RowBox[{"MP2", "[", "K1", "]"}], 
      SuperscriptBox[
       RowBox[{"Spbb", "[", 
        RowBox[{"pm1", ",", "pp1"}], "]"}], "2"], 
      RowBox[{"Spab", "[", 
       RowBox[{"pm2", ",", "K1", ",", "pp1"}], "]"}], 
      RowBox[{"Spab", "[", 
       RowBox[{"pp2", ",", "K1", ",", "pm1"}], "]"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5917990337800913`*^9, 3.5917992122528276`*^9}, {
   3.591799279708469*^9, 3.591799348600133*^9}, {3.591799384343916*^9, 
   3.5917993943258047`*^9}, {3.591799435706766*^9, 3.59179943582257*^9}, 
   3.591900931633408*^9, {3.591943316245872*^9, 3.591943317981638*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 3}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 5}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Two", "-", "mass", "-", 
   RowBox[{"easy", " ", "NMHV", " ", "boxes"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.591945375976162*^9, 3.591945423420573*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ReplaceLoopSpinors", "[", 
    RowBox[{"k_Integer", ",", "p_List", ",", "P_List"}], "]"}], ":=", 
   "\[IndentingNewLine]", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Spaa", "[", 
         RowBox[{"l1", ",", "a__"}], "]"}], "\[RuleDelayed]", 
        RowBox[{"Spaa", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", 
            RowBox[{"-", "1"}], "]"}], "]"}], ",", "a"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"Spaa", "[", 
         RowBox[{"a__", ",", "l1"}], "]"}], "\[RuleDelayed]", 
        RowBox[{"Spaa", "[", 
         RowBox[{"a", ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", 
            RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"Spab", "[", 
         RowBox[{"l1", ",", "b__"}], "]"}], "\[RuleDelayed]", 
        RowBox[{"Spab", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", 
            RowBox[{"-", "1"}], "]"}], "]"}], ",", "b"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"Spbb", "[", 
         RowBox[{"l1", ",", "b__"}], "]"}], "\[RuleDelayed]", 
        FractionBox[
         RowBox[{"Spab", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "b"}], "]"}], 
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}]]}], ",", 
       RowBox[{
        RowBox[{"Spbb", "[", 
         RowBox[{"b__", ",", "l1"}], "]"}], "\[RuleDelayed]", 
        FractionBox[
         RowBox[{"Spba", "[", 
          RowBox[{"b", ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"k", "+", "1"}], "]"}], "]"}]}], "]"}], 
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"-", "1"}], "]"}], "]"}], ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"k", "+", "1"}], "]"}], "]"}]}], "]"}]]}], ",", 
       RowBox[{
        RowBox[{"Spab", "[", 
         RowBox[{"a__", ",", "l1"}], "]"}], "\[RuleDelayed]", 
        FractionBox[
         RowBox[{"Spaa", "[", 
          RowBox[{"a", ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"k", "+", "1"}], "]"}], "]"}]}], "]"}], 
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"-", "1"}], "]"}], "]"}], ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"k", "+", "1"}], "]"}], "]"}]}], "]"}]]}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Spaa", "[", 
         RowBox[{"l2", ",", "a__"}], "]"}], "\[RuleDelayed]", 
        RowBox[{"Spaa", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", 
            RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", "a"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"Spaa", "[", 
         RowBox[{"a__", ",", "l2"}], "]"}], "\[RuleDelayed]", 
        RowBox[{"Spaa", "[", 
         RowBox[{"a", ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", 
            RowBox[{"k", "+", "1"}], "]"}], "]"}]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"Spab", "[", 
         RowBox[{"l2", ",", "b__"}], "]"}], "\[RuleDelayed]", 
        RowBox[{"Spab", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", 
            RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", "b"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"Spbb", "[", 
         RowBox[{"l2", ",", "b__"}], "]"}], "\[RuleDelayed]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"Spab", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"-", "1"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "b"}], "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"-", "1"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"k", "+", "1"}], "]"}], "]"}]}], "]"}]]}]}], ",", 
       RowBox[{
        RowBox[{"Spbb", "[", 
         RowBox[{"b__", ",", "l2"}], "]"}], "\[RuleDelayed]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"Spba", "[", 
           RowBox[{"b", ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}]]}]}], ",", 
       RowBox[{
        RowBox[{"Spab", "[", 
         RowBox[{"a__", ",", "l2"}], "]"}], "\[RuleDelayed]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"Spaa", "[", 
           RowBox[{"a", ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}]]}]}]}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.591637411610619*^9, 3.591637457866376*^9}, {
  3.591637491416274*^9, 3.591637629677228*^9}, {3.591637664033843*^9, 
  3.591637769846025*^9}, {3.591637964638241*^9, 3.591637984692597*^9}, {
  3.591638093088513*^9, 3.5916381078858013`*^9}, {3.591641797921067*^9, 
  3.591641898060803*^9}, {3.591642121207082*^9, 3.591642150605082*^9}, {
  3.5916421853299522`*^9, 3.591642278282217*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"BoxStandard", "[", 
    RowBox[{
    "k_Integer", ",", "m1_Integer", ",", "m2_Integer", ",", "m3_Integer", ",",
      "p_List", ",", "P_List", ",", "l1_", ",", "l2_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"BoxStandardA", "[", 
         RowBox[{
         "k", ",", "m1", ",", "m2", ",", "m3", ",", "s", ",", "t", ",", "p", 
          ",", "P", ",", "l1", ",", "l2"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", 
          RowBox[{"Max", "[", 
           RowBox[{
            RowBox[{"s", "+", "2"}], ",", 
            RowBox[{"m2", "+", "1"}]}], "]"}], ",", "k"}], "}"}]}], "]"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", 
        RowBox[{"m1", "+", "2"}], ",", "m2"}], "}"}]}], "]"}], "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"BoxLastA", "[", 
       RowBox[{
       "k", ",", "m1", ",", "m2", ",", "m3", ",", "s", ",", "p", ",", "P", 
        ",", "l1", ",", "l2"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", 
        RowBox[{"m1", "+", "2"}], ",", 
        RowBox[{"Min", "[", 
         RowBox[{"m2", ",", 
          RowBox[{"k", "-", "1"}]}], "]"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"BoxStandardB", "[", 
         RowBox[{
         "k", ",", "m1", ",", "m2", ",", "m3", ",", "s", ",", "t", ",", "p", 
          ",", "P", ",", "l1", ",", "l2"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", 
          RowBox[{"s", "+", "2"}], ",", "k"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", 
        RowBox[{"m2", "+", "1"}], ",", 
        RowBox[{"k", "-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"BoxLastB", "[", 
       RowBox[{
       "k", ",", "m1", ",", "m2", ",", "m3", ",", "s", ",", "p", ",", "P", 
        ",", "l1", ",", "l2"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", 
        RowBox[{"m2", "+", "1"}], ",", 
        RowBox[{"k", "-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"BoxStandardE", "[", 
         RowBox[{
         "k", ",", "m1", ",", "m2", ",", "m3", ",", "s", ",", "t", ",", "p", 
          ",", "P", ",", "l1", ",", "l2"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "2", ",", 
          RowBox[{"m1", "-", "1"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", 
        RowBox[{"m1", "+", "2"}], ",", "m2"}], "}"}]}], "]"}], "+", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"m1", "\[NotEqual]", "1"}], ",", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"BoxFirstE", "[", 
         RowBox[{
         "k", ",", "m1", ",", "m2", ",", "m3", ",", "s", ",", "p", ",", "P", 
          ",", "l1", ",", "l2"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"s", ",", 
          RowBox[{"m1", "+", "2"}], ",", "m2"}], "}"}]}], "]"}], ",", "0"}], 
     "]"}], "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"BoxStandardF", "[", 
         RowBox[{
         "k", ",", "m1", ",", "m2", ",", "m3", ",", "s", ",", "t", ",", "p", 
          ",", "P", ",", "l1", ",", "l2"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "2", ",", 
          RowBox[{"m1", "-", "1"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", 
        RowBox[{"m2", "+", "1"}], ",", "k"}], "}"}]}], "]"}], "+", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"m1", "\[NotEqual]", "1"}], ",", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"BoxFirstF", "[", 
         RowBox[{
         "k", ",", "m1", ",", "m2", ",", "m3", ",", "s", ",", "p", ",", "P", 
          ",", "l1", ",", "l2"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"s", ",", 
          RowBox[{"m2", "+", "1"}], ",", "k"}], "}"}]}], "]"}], ",", "0"}], 
     "]"}], "+", "\[IndentingNewLine]", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"BoxLastF", "[", 
       RowBox[{
       "k", ",", "m1", ",", "m2", ",", "m3", ",", "t", ",", "p", ",", "P", 
        ",", "l1", ",", "l2"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "2", ",", 
        RowBox[{"m1", "-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"m1", "\[NotEqual]", "1"}], ",", 
      RowBox[{"BoxFinalF", "[", 
       RowBox[{
       "k", ",", "m1", ",", "m2", ",", "m3", ",", "p", ",", "P", ",", "l1", 
        ",", "l2"}], "]"}], ",", "0"}], "]"}], "+", 
    RowBox[{"BoxFirstC", "[", 
     RowBox[{
     "k", ",", "m1", ",", "m2", ",", "m3", ",", "p", ",", "P", ",", "l1", ",",
       "l2"}], "]"}], "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"BoxStandardC", "[", 
       RowBox[{
       "k", ",", "m1", ",", "m2", ",", "m3", ",", "s", ",", "p", ",", "P", 
        ",", "l1", ",", "l2"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", 
        RowBox[{"m1", "+", "3"}], ",", 
        RowBox[{"Min", "[", 
         RowBox[{"m2", ",", "k"}], "]"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"BoxStandardD", "[", 
       RowBox[{
       "k", ",", "m1", ",", "m2", ",", "m3", ",", "s", ",", "p", ",", "P", 
        ",", "l1", ",", "l2"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", 
        RowBox[{"m2", "+", "1"}], ",", "k"}], "}"}]}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.591424032179805*^9, 3.5914240537496653`*^9}, {
   3.591424114407111*^9, 3.591424278657683*^9}, {3.5914246733642273`*^9, 
   3.5914247324212313`*^9}, {3.591424865334608*^9, 3.591424882887895*^9}, {
   3.591424921338416*^9, 3.591424944505694*^9}, {3.5914251949245977`*^9, 
   3.59142523932024*^9}, {3.591425275295138*^9, 3.591425367547489*^9}, {
   3.591425400579905*^9, 3.591425568215939*^9}, {3.591425606698522*^9, 
   3.591425654729959*^9}, {3.591425880995605*^9, 3.5914259094783697`*^9}, {
   3.591425972927403*^9, 3.591426012975829*^9}, {3.591426081779654*^9, 
   3.5914261795524607`*^9}, {3.591426248917223*^9, 3.591426249602828*^9}, {
   3.5914262923202333`*^9, 3.591426294324526*^9}, 3.591432546516655*^9, {
   3.5914347859650373`*^9, 3.591434788311*^9}, {3.5914349022230473`*^9, 
   3.591434902343849*^9}, {3.591437053048979*^9, 3.591437062055298*^9}, {
   3.591440929420485*^9, 3.591440973615464*^9}, {3.5914410144390507`*^9, 
   3.591441029282563*^9}, {3.5914412797313633`*^9, 3.591441439982573*^9}, {
   3.591441493728541*^9, 3.5914415646431017`*^9}, {3.591441625729241*^9, 
   3.591441656478341*^9}, {3.591441729984681*^9, 3.591441730418949*^9}, {
   3.5914417832530413`*^9, 3.591441837621529*^9}, {3.5914418786779957`*^9, 
   3.591441994042742*^9}, {3.5916780872975893`*^9, 3.591678175984873*^9}, {
   3.59167834751402*^9, 3.59167838816571*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"BoxAdjacent", "[", 
    RowBox[{
    "k_Integer", ",", "m1_Integer", ",", "m3_Integer", ",", "p_List", ",", 
     "P_List", ",", "l1_", ",", "l2_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"BoxStandardB", "[", 
         RowBox[{"k", ",", "m1", ",", 
          RowBox[{"m1", "+", "1"}], ",", "m3", ",", "s", ",", "t", ",", "p", 
          ",", "P", ",", "l1", ",", "l2"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", 
          RowBox[{"s", "+", "2"}], ",", "k"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", 
        RowBox[{"m1", "+", "2"}], ",", 
        RowBox[{"k", "-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"BoxLastB", "[", 
       RowBox[{"k", ",", "m1", ",", 
        RowBox[{"m1", "+", "1"}], ",", "m3", ",", "s", ",", "p", ",", "P", 
        ",", "l1", ",", "l2"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", 
        RowBox[{"m1", "+", "2"}], ",", 
        RowBox[{"k", "-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"BoxStandardF", "[", 
         RowBox[{"k", ",", "m1", ",", 
          RowBox[{"m1", "+", "1"}], ",", "m3", ",", "s", ",", "t", ",", "p", 
          ",", "P", ",", "l1", ",", "l2"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "2", ",", 
          RowBox[{"m1", "-", "1"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", 
        RowBox[{"m1", "+", "2"}], ",", "k"}], "}"}]}], "]"}], "+", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"m1", "\[NotEqual]", "1"}], ",", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"BoxFirstF", "[", 
         RowBox[{"k", ",", "m1", ",", 
          RowBox[{"m1", "+", "1"}], ",", "m3", ",", "s", ",", "p", ",", "P", 
          ",", "l1", ",", "l2"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"s", ",", 
          RowBox[{"m1", "+", "2"}], ",", "k"}], "}"}]}], "]"}], ",", "0"}], 
     "]"}], "+", "\[IndentingNewLine]", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"BoxLastF", "[", 
       RowBox[{"k", ",", "m1", ",", 
        RowBox[{"m1", "+", "1"}], ",", "m3", ",", "t", ",", "p", ",", "P", 
        ",", "l1", ",", "l2"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "2", ",", 
        RowBox[{"m1", "-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"m1", "\[NotEqual]", "1"}], ",", 
      RowBox[{"BoxFinalF", "[", 
       RowBox[{"k", ",", "m1", ",", 
        RowBox[{"m1", "+", "1"}], ",", "m3", ",", "p", ",", "P", ",", "l1", 
        ",", "l2"}], "]"}], ",", "0"}], "]"}], "+", 
    RowBox[{"BoxAdjacentD", "[", 
     RowBox[{
     "k", ",", "m1", ",", "m3", ",", "p", ",", "P", ",", "l1", ",", "l2"}], 
     "]"}], "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"BoxStandardD", "[", 
       RowBox[{"k", ",", "m1", ",", 
        RowBox[{"m1", "+", "1"}], ",", "m3", ",", "s", ",", "p", ",", "P", 
        ",", "l1", ",", "l2"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", 
        RowBox[{"m1", "+", "3"}], ",", "k"}], "}"}]}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.591426312833275*^9, 3.591426509227069*^9}, {
  3.591426980932373*^9, 3.591427055259615*^9}, {3.591427092808147*^9, 
  3.591427093011211*^9}, {3.5916780912086287`*^9, 3.591678109087164*^9}, {
  3.591678140426262*^9, 3.591678181278618*^9}, {3.59170545279454*^9, 
  3.591705488712797*^9}, {3.5917059706429253`*^9, 3.591705986925085*^9}, {
  3.59170609205977*^9, 3.59170609656695*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 2}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 4}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"s", " ", "\[Element]", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["m", "1"], "+", "2"}], ",", "...", ",", 
       SubscriptBox["m", "2"]}], "}"}]}], ",", " ", 
    RowBox[{"t", " ", "\[Element]", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["m", "2"], "+", "1"}], ",", "...", ",", "k"}], "}"}]}]}],
    " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"BoxStandardA", "[", 
      RowBox[{
      "k_Integer", ",", "m1_Integer", ",", "m2_Integer", ",", "m3_Integer", 
       ",", "s_Integer", ",", "t_Integer", ",", "p_List", ",", "P_List", ",", 
       "l1_", ",", "l2_"}], "]"}], ":=", 
     RowBox[{"BoxStandardAB", "[", 
      RowBox[{
      "k", ",", "m1", ",", "m2", ",", "m3", ",", "s", ",", "t", ",", "p", ",",
        "P", ",", 
       RowBox[{"P", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"m1", "+", "1"}], ",", 
          RowBox[{"Cyc", "[", 
           RowBox[{
            RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], ",", 
       "l1", ",", "l2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"s", " ", "\[Element]", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["m", "2"], "+", "1"}], ",", "...", ",", 
        RowBox[{
         SubscriptBox["l", "2"], "-", "2"}]}], "}"}]}], ",", "  ", 
     RowBox[{"t", " ", "\[Element]", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["m", "2"], "+", "3"}], ",", "...", ",", "k"}], 
       "}"}]}]}], " ", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"BoxStandardB", "[", 
      RowBox[{
      "k_Integer", ",", "m1_Integer", ",", "m2_Integer", ",", "m3_Integer", 
       ",", "s_Integer", ",", "t_Integer", ",", "p_List", ",", "P_List", ",", 
       "l1_", ",", "l2_"}], "]"}], ":=", 
     RowBox[{"BoxStandardAB", "[", 
      RowBox[{
      "k", ",", "m1", ",", "m2", ",", "m3", ",", "s", ",", "t", ",", "p", ",",
        "P", ",", 
       RowBox[{"-", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"s", ",", 
           RowBox[{"Cyc", "[", 
            RowBox[{
             RowBox[{"t", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}]}], 
       ",", "l1", ",", "l2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"s", " ", "\[Element]", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["m", "1"], "+", "2"}], ",", "...", ",", 
        RowBox[{
         SubscriptBox["l", "2"], "-", "2"}]}], "}"}]}], ",", "  ", 
     RowBox[{"t", " ", "\[Element]", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["m", "2"], "+", "1"}], ",", "...", ",", "k"}], 
       "}"}]}]}], " ", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"BoxStandardAB", "[", 
      RowBox[{
      "k_Integer", ",", "m1_Integer", ",", "m2_Integer", ",", "m3_Integer", 
       ",", "s_Integer", ",", "t_Integer", ",", "p_List", ",", "P_List", ",", 
       "B_", ",", "l1_", ",", "l2_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"4", "\[Pi]"}], ")"}], 
           FractionBox["d", "2"]], "\[ImaginaryI]"}]]}], 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}], ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], "2"], 
        RowBox[{
         RowBox[{"DenomSpaa", "[", 
          RowBox[{"p", "[", 
           RowBox[{"[", 
            RowBox[{"1", ";;", "k"}], "]"}], "]"}], "]"}], 
         RowBox[{"DenomSpaa", "[", 
          RowBox[{"p", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"k", "+", "1"}], ";;"}], "]"}], "]"}], "]"}]}]], 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}], ",", "B", ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"s", ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"t", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "m2", "]"}], "]"}]}], "]"}], "4"], 
        RowBox[{"MP2", "[", 
         RowBox[{"P", "[", 
          RowBox[{"[", 
           RowBox[{"s", ",", 
            RowBox[{"Cyc", "[", 
             RowBox[{
              RowBox[{"t", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
         "]"}]], 
       FractionBox[
        RowBox[{
         RowBox[{"Spaa", "[", 
          RowBox[{"l1", ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}]}], "]"}], 
         RowBox[{"Spaa", "[", 
          RowBox[{"l1", ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], 
         RowBox[{"Spbb", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"-", "1"}], "]"}], "]"}], ",", "l1"}], "]"}], 
         RowBox[{"Spbb", "[", 
          RowBox[{"l2", ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"k", "+", "1"}], "]"}], "]"}]}], "]"}], 
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}], ",", "l2"}], "]"}], 
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "m3", "]"}], "]"}], ",", "l2"}], "]"}]}], 
        RowBox[{
         RowBox[{"Spaa", "[", 
          RowBox[{"l1", ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "k", "]"}], "]"}], ",", "l2"}], "]"}]}]], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"s", "-", "1"}], ",", "p"}], "]"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "s", "]"}], "]"}]}], "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"t", "-", "1"}], ",", "p"}], "]"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "t", "]"}], "]"}]}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", "m1", "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"m1", "+", "1"}], ",", 
               RowBox[{"Cyc", "[", 
                RowBox[{
                 RowBox[{"t", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
            ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"s", ",", 
               RowBox[{"Cyc", "[", 
                RowBox[{
                 RowBox[{"t", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
            ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"s", "-", "1"}], ",", "p"}], "]"}], "]"}], "]"}]}], 
           "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", "m1", "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"m1", "+", "1"}], ",", 
               RowBox[{"Cyc", "[", 
                RowBox[{
                 RowBox[{"t", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
            ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Cyc", "[", 
                RowBox[{
                 RowBox[{"s", "+", "1"}], ",", "p"}], "]"}], ",", 
               RowBox[{"Cyc", "[", 
                RowBox[{
                 RowBox[{"t", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
            ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "s", "]"}], "]"}]}], "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", "m1", "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"m1", "+", "1"}], ",", 
               RowBox[{"Cyc", "[", 
                RowBox[{
                 RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
            ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"s", ",", 
               RowBox[{"Cyc", "[", 
                RowBox[{
                 RowBox[{"t", "-", "2"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
            ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"t", "-", "1"}], ",", "p"}], "]"}], "]"}], "]"}]}], 
           "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", "m1", "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"m1", "+", "1"}], ",", 
               RowBox[{"Cyc", "[", 
                RowBox[{
                 RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
            ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"s", ",", 
               RowBox[{"Cyc", "[", 
                RowBox[{
                 RowBox[{"t", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
            ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "t", "]"}], "]"}]}], "]"}]}], ")"}]}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Spaa", "[", 
          RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", "0"}],
         ",", 
        RowBox[{
         RowBox[{"Spab", "[", 
          RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", "0"}],
         ",", 
        RowBox[{
         RowBox[{"Spbb", "[", 
          RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", 
         "0"}]}], "}"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.587374455382286*^9, 3.5873744716238117`*^9}, {
   3.587374564280504*^9, 3.587374583635062*^9}, {3.587374625348033*^9, 
   3.587374697286599*^9}, {3.587374924928173*^9, 3.5873751830215673`*^9}, {
   3.58737521344565*^9, 3.587375223669652*^9}, {3.587375257172206*^9, 
   3.587375260938312*^9}, {3.587375307780035*^9, 3.587375374968087*^9}, {
   3.587375425208074*^9, 3.587375426122959*^9}, {3.587375749869644*^9, 
   3.587375785653722*^9}, {3.587375857874063*^9, 3.587375858230315*^9}, {
   3.587375892080545*^9, 3.5873759122441998`*^9}, {3.58737656734664*^9, 
   3.5873765812025747`*^9}, {3.587376622091567*^9, 3.5873766553917837`*^9}, {
   3.587376709465341*^9, 3.587376739099394*^9}, {3.587377329590639*^9, 
   3.5873774663915*^9}, {3.5873775248067904`*^9, 3.587377539440243*^9}, {
   3.587377576184071*^9, 3.587377629313121*^9}, {3.5873777597469378`*^9, 
   3.5873777731157427`*^9}, 3.587377832834421*^9, {3.587377867791526*^9, 
   3.587377942249283*^9}, {3.587378092598255*^9, 3.587378093972509*^9}, {
   3.5873781408927107`*^9, 3.587378183250334*^9}, {3.587379801675427*^9, 
   3.5873798220953197`*^9}, {3.5873798553257523`*^9, 3.587379875009357*^9}, {
   3.587379946163755*^9, 3.587379976977005*^9}, {3.587380018638941*^9, 
   3.587380036711071*^9}, {3.587380423265563*^9, 3.587380426365518*^9}, 
   3.5874079657510843`*^9, {3.587747588267619*^9, 3.587747588473556*^9}, 
   3.588333982254105*^9, 3.5883345565532846`*^9, {3.588348312818738*^9, 
   3.5883483491210938`*^9}, {3.588348449774456*^9, 3.58834846897581*^9}, {
   3.588348503774747*^9, 3.5883485677738123`*^9}, {3.58834863635987*^9, 
   3.58834867816291*^9}, {3.5883487749022207`*^9, 3.588348787999042*^9}, {
   3.5883488854635468`*^9, 3.588349360936574*^9}, {3.5883501618898163`*^9, 
   3.588350174905395*^9}, {3.588350486429679*^9, 3.588350487825652*^9}, {
   3.588351070967494*^9, 3.5883510739504433`*^9}, {3.5883513139867268`*^9, 
   3.588351318914274*^9}, {3.588351475826668*^9, 3.5883514761004477`*^9}, {
   3.5883515338209953`*^9, 3.588351534308784*^9}, {3.588351846636631*^9, 
   3.588351846993293*^9}, {3.58835939162449*^9, 3.588359391907145*^9}, {
   3.5883598312169857`*^9, 3.58835992185441*^9}, {3.588359963265499*^9, 
   3.588360352454049*^9}, {3.5883603825245647`*^9, 3.588360388894895*^9}, {
   3.5883604785474253`*^9, 3.5883605074313173`*^9}, {3.588360545099167*^9, 
   3.588360572015847*^9}, {3.5883611649924088`*^9, 3.588361193966226*^9}, {
   3.5884289731361847`*^9, 3.588429005725164*^9}, {3.5884290373817797`*^9, 
   3.588429056893894*^9}, {3.588429120395463*^9, 3.588429146451323*^9}, {
   3.588440038409374*^9, 3.5884401382551622`*^9}, {3.588440187005775*^9, 
   3.588440214466209*^9}, {3.588440495775775*^9, 3.5884405623008432`*^9}, {
   3.588440692506896*^9, 3.588440751165175*^9}, 3.588449050829479*^9, 
   3.5884829468645782`*^9, {3.589558752186674*^9, 3.5895587752810802`*^9}, {
   3.589558815113978*^9, 3.5895589498970003`*^9}, {3.589558987873446*^9, 
   3.589559058638464*^9}, {3.589559116833042*^9, 3.58955913686607*^9}, {
   3.589559670614498*^9, 3.589559717152121*^9}, {3.589559747223352*^9, 
   3.589559823481173*^9}, {3.5895598700081997`*^9, 3.58955987361471*^9}, {
   3.589560192622772*^9, 3.5895602889255533`*^9}, {3.589560330869426*^9, 
   3.5895606792235947`*^9}, {3.589560714560038*^9, 3.5895607672728853`*^9}, {
   3.589560803171348*^9, 3.589561105046091*^9}, {3.5895611418312197`*^9, 
   3.5895611462856007`*^9}, 3.589561883959586*^9, 3.589561918868976*^9, {
   3.589562356960041*^9, 3.589562396256318*^9}, {3.5895624701171227`*^9, 
   3.589562470632636*^9}, {3.5895626465717297`*^9, 3.589562650782975*^9}, {
   3.589562798228919*^9, 3.589562807702667*^9}, 3.589562930402363*^9, {
   3.589563027103237*^9, 3.5895630763538647`*^9}, {3.589563122444146*^9, 
   3.5895631596086063`*^9}, {3.589564135406872*^9, 3.589564139241499*^9}, {
   3.589564368512167*^9, 3.589564391647792*^9}, {3.5895648456368837`*^9, 
   3.589564871066477*^9}, 3.58956504235352*^9, {3.5896040270039387`*^9, 
   3.589604120584044*^9}, {3.589604548428986*^9, 3.589604556629582*^9}, {
   3.5896047417624617`*^9, 3.589604756970118*^9}, {3.589604866139599*^9, 
   3.589604868669435*^9}, {3.5896049199376097`*^9, 3.5896049203726397`*^9}, {
   3.5896080066872473`*^9, 3.5896080392784433`*^9}, {3.589629681556573*^9, 
   3.589629863679892*^9}, {3.590163604156947*^9, 3.590163608244865*^9}, {
   3.590164198773056*^9, 3.5901642248310213`*^9}, {3.5901642841603327`*^9, 
   3.590164463155332*^9}, {3.590164570710555*^9, 3.590164606644683*^9}, {
   3.5901646415778503`*^9, 3.5901646745902777`*^9}, {3.590165638982345*^9, 
   3.5901656511802*^9}, {3.5901657353752193`*^9, 3.590165900940124*^9}, {
   3.5901661823277197`*^9, 3.590166268945464*^9}, {3.5901663049054947`*^9, 
   3.590166322893749*^9}, {3.590166397834988*^9, 3.5901664269439707`*^9}, {
   3.590166472216751*^9, 3.590166479723427*^9}, {3.5901665587674217`*^9, 
   3.590166609691782*^9}, {3.590166648107829*^9, 3.590166648292645*^9}, {
   3.5901667814951*^9, 3.590166821636662*^9}, {3.59016685188204*^9, 
   3.590167038146434*^9}, {3.59016709429813*^9, 3.5901671712119303`*^9}, {
   3.590167261162776*^9, 3.590167347186517*^9}, {3.5901714184979877`*^9, 
   3.5901714236395493`*^9}, {3.59017303389861*^9, 3.590173098793886*^9}, {
   3.5901732583369713`*^9, 3.590173271200037*^9}, {3.5902396336600018`*^9, 
   3.590239662719236*^9}, {3.590382150337132*^9, 3.590382152850499*^9}, {
   3.5903821831687*^9, 3.5903821848723927`*^9}, {3.590382607764161*^9, 
   3.590382673990158*^9}, 3.5904914108739634`*^9, {3.590727222949429*^9, 
   3.590727223094781*^9}, {3.5907274127802687`*^9, 3.590727412830184*^9}, 
   3.5907279348205023`*^9, {3.590938184868291*^9, 3.5909382223734217`*^9}, {
   3.590938265450252*^9, 3.590938365080977*^9}, {3.5909383965717077`*^9, 
   3.59093854288133*^9}, {3.5909394203390017`*^9, 3.590939501246138*^9}, {
   3.5909413389422693`*^9, 3.590941339724607*^9}, {3.59161326136777*^9, 
   3.591613307855055*^9}, {3.591613345439397*^9, 3.59161350202792*^9}, {
   3.591613876627359*^9, 3.591613877096712*^9}, 3.591641541834557*^9, 
   3.591641576940534*^9}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"s", " ", "\[Element]", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["m", "1"], "+", "2"}], ",", "...", ",", 
       SubscriptBox["m", "2"]}], "}"}]}], ",", "  ", 
    RowBox[{"t", " ", "=", " ", "l2"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"BoxLastA", "[", 
      RowBox[{
      "k_Integer", ",", "m1_Integer", ",", "m2_Integer", ",", "m3_Integer", 
       ",", "s_Integer", ",", "p_List", ",", "P_List", ",", "l1_", ",", 
       "l2_"}], "]"}], ":=", 
     RowBox[{"BoxLastAB", "[", 
      RowBox[{
      "k", ",", "m1", ",", "m2", ",", "m3", ",", "s", ",", "p", ",", "P", ",", 
       RowBox[{"P", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"m1", "+", "1"}], ",", 
          RowBox[{"Cyc", "[", 
           RowBox[{
            RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], ",", 
       "l1", ",", "l2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"s", " ", "\[Element]", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["m", "2"], "+", "1"}], ",", "...", ",", 
        RowBox[{
         SubscriptBox["l", "2"], "-", "2"}]}], "}"}]}], ",", "  ", 
     RowBox[{"t", " ", "=", " ", "l2"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"BoxLastB", "[", 
      RowBox[{
      "k_Integer", ",", "m1_Integer", ",", "m2_Integer", ",", "m3_Integer", 
       ",", "s_Integer", ",", "p_List", ",", "P_List", ",", "l1_", ",", 
       "l2_"}], "]"}], ":=", 
     RowBox[{"BoxLastAB", "[", 
      RowBox[{
      "k", ",", "m1", ",", "m2", ",", "m3", ",", "s", ",", "p", ",", "P", ",", 
       RowBox[{"-", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"s", ",", "k"}], "]"}], "]"}]}], ",", "l1", ",", "l2"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"s", " ", "\[Element]", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["m", "1"], "+", "2"}], ",", "...", ",", 
        RowBox[{
         SubscriptBox["l", "2"], "-", "2"}]}], "}"}]}], ",", "  ", 
     RowBox[{"t", " ", "=", " ", "l2"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"BoxLastAB", "[", 
      RowBox[{
      "k_Integer", ",", "m1_Integer", ",", "m2_Integer", ",", "m3_Integer", 
       ",", "s_Integer", ",", "p_List", ",", "P_List", ",", "B_", ",", "l1_", 
       ",", "l2_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"4", "\[Pi]"}], ")"}], 
           FractionBox["d", "2"]], "\[ImaginaryI]"}]]}], 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}], ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], "2"], 
        RowBox[{
         RowBox[{"DenomSpaa", "[", 
          RowBox[{"p", "[", 
           RowBox[{"[", 
            RowBox[{"1", ";;", "k"}], "]"}], "]"}], "]"}], 
         RowBox[{"DenomSpaa", "[", 
          RowBox[{"p", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"k", "+", "1"}], ";;"}], "]"}], "]"}], "]"}]}]], 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}], ",", "B", ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"s", ",", "k"}], "]"}], "]"}], ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "m2", "]"}], "]"}]}], "]"}], "4"], 
        RowBox[{"MP2", "[", 
         RowBox[{"P", "[", 
          RowBox[{"[", 
           RowBox[{"s", ",", "k"}], "]"}], "]"}], "]"}]], 
       FractionBox[
        RowBox[{
         RowBox[{"Spaa", "[", 
          RowBox[{"l1", ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}]}], "]"}], 
         RowBox[{"Spaa", "[", 
          RowBox[{"l1", ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], 
         RowBox[{"Spbb", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"-", "1"}], "]"}], "]"}], ",", "l1"}], "]"}], 
         RowBox[{"Spbb", "[", 
          RowBox[{"l2", ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"k", "+", "1"}], "]"}], "]"}]}], "]"}], 
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}], ",", "l2"}], "]"}], 
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "m3", "]"}], "]"}], ",", "l2"}], "]"}]}], 
        RowBox[{
         RowBox[{"Spaa", "[", 
          RowBox[{"l1", ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "k", "]"}], "]"}], ",", "l2"}], "]"}]}]], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"s", "-", "1"}], ",", "p"}], "]"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "s", "]"}], "]"}]}], "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", "l2"}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", "m1", "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"m1", "+", "1"}], ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"s", ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"s", "-", "1"}], ",", "p"}], "]"}], "]"}], "]"}]}], 
           "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", "m1", "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"m1", "+", "1"}], ",", "k"}], "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Cyc", "[", 
                RowBox[{
                 RowBox[{"s", "+", "1"}], ",", "p"}], "]"}], ",", "k"}], 
              "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "s", "]"}], "]"}]}], "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", "m1", "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"m1", "+", "1"}], ",", 
               RowBox[{"Cyc", "[", 
                RowBox[{
                 RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
            ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"s", ",", 
               RowBox[{"k", "-", "1"}]}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", "m1", "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"m1", "+", "1"}], ",", 
               RowBox[{"Cyc", "[", 
                RowBox[{
                 RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
            ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"s", ",", "k"}], "]"}], "]"}], ",", "l2"}], "]"}]}], 
         ")"}]}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Spaa", "[", 
          RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", "0"}],
         ",", 
        RowBox[{
         RowBox[{"Spab", "[", 
          RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", "0"}],
         ",", 
        RowBox[{
         RowBox[{"Spbb", "[", 
          RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", 
         "0"}]}], "}"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.587374455382286*^9, 3.5873744716238117`*^9}, {
   3.587374564280504*^9, 3.587374583635062*^9}, {3.587374625348033*^9, 
   3.587374697286599*^9}, {3.587374924928173*^9, 3.5873751830215673`*^9}, {
   3.58737521344565*^9, 3.587375223669652*^9}, {3.587375257172206*^9, 
   3.587375260938312*^9}, {3.587375307780035*^9, 3.587375374968087*^9}, {
   3.587375425208074*^9, 3.587375426122959*^9}, {3.587375749869644*^9, 
   3.587375785653722*^9}, {3.587375857874063*^9, 3.587375858230315*^9}, {
   3.587375892080545*^9, 3.5873759122441998`*^9}, {3.58737656734664*^9, 
   3.5873765812025747`*^9}, {3.587376622091567*^9, 3.5873766553917837`*^9}, {
   3.587376709465341*^9, 3.587376739099394*^9}, {3.587377329590639*^9, 
   3.5873774663915*^9}, {3.5873775248067904`*^9, 3.587377539440243*^9}, {
   3.587377576184071*^9, 3.587377629313121*^9}, {3.5873777597469378`*^9, 
   3.5873777731157427`*^9}, 3.587377832834421*^9, {3.587377867791526*^9, 
   3.587377942249283*^9}, {3.587378092598255*^9, 3.587378093972509*^9}, {
   3.5873781408927107`*^9, 3.587378183250334*^9}, {3.587379801675427*^9, 
   3.5873798220953197`*^9}, {3.5873798553257523`*^9, 3.587379875009357*^9}, {
   3.587379946163755*^9, 3.587379976977005*^9}, {3.587380018638941*^9, 
   3.587380036711071*^9}, {3.587380423265563*^9, 3.587380426365518*^9}, 
   3.5874079657510843`*^9, {3.587747588267619*^9, 3.587747588473556*^9}, 
   3.588333982254105*^9, 3.5883345565532846`*^9, {3.588348312818738*^9, 
   3.5883483491210938`*^9}, {3.588348449774456*^9, 3.58834846897581*^9}, {
   3.588348503774747*^9, 3.5883485677738123`*^9}, {3.58834863635987*^9, 
   3.58834867816291*^9}, {3.5883487749022207`*^9, 3.588348787999042*^9}, {
   3.5883488854635468`*^9, 3.588349360936574*^9}, {3.5883501618898163`*^9, 
   3.588350174905395*^9}, {3.588350486429679*^9, 3.588350487825652*^9}, {
   3.588351070967494*^9, 3.5883510739504433`*^9}, {3.5883513139867268`*^9, 
   3.588351318914274*^9}, {3.588351475826668*^9, 3.5883514761004477`*^9}, {
   3.5883515338209953`*^9, 3.588351534308784*^9}, {3.588351846636631*^9, 
   3.588351846993293*^9}, {3.58835939162449*^9, 3.588359391907145*^9}, {
   3.5883598312169857`*^9, 3.58835992185441*^9}, {3.588359963265499*^9, 
   3.588360352454049*^9}, {3.5883603825245647`*^9, 3.588360388894895*^9}, {
   3.5883604785474253`*^9, 3.5883605074313173`*^9}, {3.588360545099167*^9, 
   3.588360572015847*^9}, {3.5883611649924088`*^9, 3.588361193966226*^9}, {
   3.5884289731361847`*^9, 3.588429005725164*^9}, {3.5884290373817797`*^9, 
   3.588429056893894*^9}, {3.588429120395463*^9, 3.588429146451323*^9}, {
   3.588440038409374*^9, 3.5884401382551622`*^9}, {3.588440187005775*^9, 
   3.588440214466209*^9}, {3.588440495775775*^9, 3.5884405623008432`*^9}, {
   3.588440692506896*^9, 3.588440751165175*^9}, 3.588449050829479*^9, 
   3.5884829468645782`*^9, {3.589558752186674*^9, 3.5895587752810802`*^9}, {
   3.589558815113978*^9, 3.5895589498970003`*^9}, {3.589558987873446*^9, 
   3.589559058638464*^9}, {3.589559116833042*^9, 3.58955913686607*^9}, {
   3.589559670614498*^9, 3.589559717152121*^9}, {3.589559747223352*^9, 
   3.589559823481173*^9}, {3.5895598700081997`*^9, 3.58955987361471*^9}, {
   3.589560192622772*^9, 3.5895602889255533`*^9}, {3.589560330869426*^9, 
   3.5895606792235947`*^9}, {3.589560714560038*^9, 3.5895607672728853`*^9}, {
   3.589560803171348*^9, 3.589561105046091*^9}, {3.5895611418312197`*^9, 
   3.5895611462856007`*^9}, 3.589561883959586*^9, 3.589561918868976*^9, {
   3.589562356960041*^9, 3.589562396256318*^9}, {3.5895624701171227`*^9, 
   3.589562470632636*^9}, {3.5895626465717297`*^9, 3.589562650782975*^9}, {
   3.589562798228919*^9, 3.589562807702667*^9}, 3.589562930402363*^9, {
   3.589563027103237*^9, 3.5895630763538647`*^9}, {3.589563122444146*^9, 
   3.5895631596086063`*^9}, {3.589564135406872*^9, 3.589564139241499*^9}, {
   3.589564368512167*^9, 3.589564391647792*^9}, {3.5895648456368837`*^9, 
   3.589564871066477*^9}, 3.58956504235352*^9, {3.5896040270039387`*^9, 
   3.589604120584044*^9}, {3.589604548428986*^9, 3.589604556629582*^9}, {
   3.5896047417624617`*^9, 3.589604756970118*^9}, {3.589604866139599*^9, 
   3.589604868669435*^9}, {3.5896049199376097`*^9, 3.5896049203726397`*^9}, {
   3.5896080066872473`*^9, 3.5896080392784433`*^9}, {3.589629681556573*^9, 
   3.589629863679892*^9}, {3.590163604156947*^9, 3.590163608244865*^9}, {
   3.590164198773056*^9, 3.5901642248310213`*^9}, {3.5901642841603327`*^9, 
   3.590164463155332*^9}, {3.590164570710555*^9, 3.590164606644683*^9}, {
   3.5901646415778503`*^9, 3.5901646745902777`*^9}, {3.590165638982345*^9, 
   3.5901656511802*^9}, {3.5901657353752193`*^9, 3.590165900940124*^9}, {
   3.5901661823277197`*^9, 3.590166268945464*^9}, {3.5901663049054947`*^9, 
   3.590166322893749*^9}, {3.590166397834988*^9, 3.5901664269439707`*^9}, {
   3.590166472216751*^9, 3.590166479723427*^9}, {3.5901665587674217`*^9, 
   3.590166609691782*^9}, {3.590166648107829*^9, 3.590166648292645*^9}, {
   3.5901667814951*^9, 3.590166821636662*^9}, {3.59016685188204*^9, 
   3.590167038146434*^9}, {3.59016709429813*^9, 3.5901671712119303`*^9}, {
   3.590167261162776*^9, 3.590167347186517*^9}, {3.5901714184979877`*^9, 
   3.5901714236395493`*^9}, {3.5901728760658073`*^9, 3.590173025099231*^9}, {
   3.590173105885079*^9, 3.590173123976954*^9}, {3.590173171289527*^9, 
   3.5901731922753363`*^9}, {3.59017324266502*^9, 3.590173251564683*^9}, {
   3.5901734273133917`*^9, 3.590173589859764*^9}, 3.590173628397415*^9, {
   3.5901736783077993`*^9, 3.590173709132697*^9}, {3.590173739665719*^9, 
   3.590173816185082*^9}, {3.5901738711634493`*^9, 3.590173889924522*^9}, {
   3.59017392842288*^9, 3.5901739822309628`*^9}, {3.590174174629117*^9, 
   3.590174180525523*^9}, {3.5901743766405*^9, 3.590174386349763*^9}, {
   3.590174768581387*^9, 3.590174877783979*^9}, {3.590175152291376*^9, 
   3.5901751664465237`*^9}, {3.590239672477798*^9, 3.590239681139297*^9}, {
   3.590382152939765*^9, 3.590382153329805*^9}, {3.590382184944886*^9, 
   3.59038218564464*^9}, {3.590382687704636*^9, 3.590382718540653*^9}, 
   3.590491415501506*^9, {3.590727223103085*^9, 3.5907272234112167`*^9}, {
   3.590727389000451*^9, 3.590727412958458*^9}, 3.590727934825963*^9, {
   3.59093869742004*^9, 3.590938726561413*^9}, {3.5909388288582497`*^9, 
   3.59093886450296*^9}, {3.590938925609838*^9, 3.5909389309943037`*^9}, {
   3.590938970676503*^9, 3.590938980273258*^9}, {3.590939012339107*^9, 
   3.5909391106707573`*^9}, {3.590939151168336*^9, 3.590939152942688*^9}, {
   3.590939200259873*^9, 3.590939265562446*^9}, {3.5909393039467163`*^9, 
   3.5909394009275837`*^9}, {3.590939754790998*^9, 3.590939760599778*^9}, {
   3.5909413331463842`*^9, 3.59094133389954*^9}, {3.591613287953174*^9, 
   3.5916132879767303`*^9}, {3.591613411578768*^9, 3.591613411629081*^9}, 
   3.591613613121642*^9, {3.591614013941354*^9, 3.5916141415164013`*^9}, 
   3.591641541965843*^9, 3.591641577063191*^9}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 2}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 4}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"s", " ", "\[Element]", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["m", "1"], "+", "2"}], ",", "...", ",", 
       SubscriptBox["m", "2"]}], "}"}]}], ",", " ", 
    RowBox[{"t", " ", "\[Element]", " ", 
     RowBox[{"{", 
      RowBox[{"2", ",", "...", ",", 
       RowBox[{
        SubscriptBox["m", "1"], "-", "1"}]}], "}"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"BoxStandardE", "[", 
     RowBox[{
     "k_Integer", ",", "m1_Integer", ",", "m2_Integer", ",", "m3_Integer", 
      ",", "s_Integer", ",", "t_Integer", ",", "p_List", ",", "P_List", ",", 
      "l1_", ",", "l2_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"4", "\[Pi]"}], ")"}], 
          FractionBox["d", "2"]], "\[ImaginaryI]"}]]}], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"Spaa", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", "m2", "]"}], "]"}], ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], "2"], 
       RowBox[{
        RowBox[{"DenomSpaa", "[", 
         RowBox[{"p", "[", 
          RowBox[{"[", 
           RowBox[{"1", ";;", "k"}], "]"}], "]"}], "]"}], 
        RowBox[{"DenomSpaa", "[", 
         RowBox[{"p", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"k", "+", "1"}], ";;"}], "]"}], "]"}], "]"}]}]], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"Spaa", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", "m1", "]"}], "]"}], ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"t", ",", 
             RowBox[{"Cyc", "[", 
              RowBox[{
               RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
          ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"m1", "+", "1"}], ",", 
             RowBox[{"Cyc", "[", 
              RowBox[{
               RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
          ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", "m1", "]"}], "]"}]}], "]"}], "4"], 
       RowBox[{"MP2", "[", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"t", ",", 
           RowBox[{"Cyc", "[", 
            RowBox[{
             RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
        "]"}]], 
      FractionBox[
       RowBox[{
        RowBox[{"Spaa", "[", 
         RowBox[{"l1", ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", "m2", "]"}], "]"}]}], "]"}], 
        RowBox[{"Spaa", "[", 
         RowBox[{"l1", ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], 
        RowBox[{"Spbb", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", 
            RowBox[{"-", "1"}], "]"}], "]"}], ",", "l1"}], "]"}], 
        RowBox[{"Spbb", "[", 
         RowBox[{"l2", ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", 
            RowBox[{"k", "+", "1"}], "]"}], "]"}]}], "]"}], 
        RowBox[{"Spaa", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", "m2", "]"}], "]"}], ",", "l2"}], "]"}], 
        RowBox[{"Spaa", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", "m3", "]"}], "]"}], ",", "l2"}], "]"}]}], 
       RowBox[{
        RowBox[{"Spaa", "[", 
         RowBox[{"l1", ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
        RowBox[{"Spaa", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", "k", "]"}], "]"}], ",", "l2"}], "]"}]}]], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"Cyc", "[", 
              RowBox[{
               RowBox[{"s", "-", "1"}], ",", "p"}], "]"}], "]"}], "]"}], ",", 
           
           RowBox[{"p", "[", 
            RowBox[{"[", "s", "]"}], "]"}]}], "]"}], 
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"Cyc", "[", 
              RowBox[{
               RowBox[{"t", "-", "1"}], ",", "p"}], "]"}], "]"}], "]"}], ",", 
           
           RowBox[{"p", "[", 
            RowBox[{"[", "t", "]"}], "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"t", ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"t", ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"s", "-", "2"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"Cyc", "[", 
              RowBox[{
               RowBox[{"s", "-", "1"}], ",", "p"}], "]"}], "]"}], "]"}]}], 
          "]"}], 
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"t", ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"t", ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "s", "]"}], "]"}]}], "]"}], 
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"m1", "+", "1"}], ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"t", ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"Cyc", "[", 
              RowBox[{
               RowBox[{"t", "-", "1"}], ",", "p"}], "]"}], "]"}], "]"}]}], 
          "]"}], 
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"m1", "+", "1"}], ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"t", "+", "1"}], ",", "p"}], "]"}], ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "t", "]"}], "]"}]}], "]"}]}], ")"}]}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Spaa", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", "0"}], 
       ",", 
       RowBox[{
        RowBox[{"Spab", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", "0"}], 
       ",", 
       RowBox[{
        RowBox[{"Spbb", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", 
        "0"}]}], "}"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.587374455382286*^9, 3.5873744716238117`*^9}, {
   3.587374564280504*^9, 3.587374583635062*^9}, {3.587374625348033*^9, 
   3.587374697286599*^9}, {3.587374924928173*^9, 3.5873751830215673`*^9}, {
   3.58737521344565*^9, 3.587375223669652*^9}, {3.587375257172206*^9, 
   3.587375260938312*^9}, {3.587375307780035*^9, 3.587375374968087*^9}, {
   3.587375425208074*^9, 3.587375426122959*^9}, {3.587375749869644*^9, 
   3.587375785653722*^9}, {3.587375857874063*^9, 3.587375858230315*^9}, {
   3.587375892080545*^9, 3.5873759122441998`*^9}, {3.58737656734664*^9, 
   3.5873765812025747`*^9}, {3.587376622091567*^9, 3.5873766553917837`*^9}, {
   3.587376709465341*^9, 3.587376739099394*^9}, {3.587377329590639*^9, 
   3.5873774663915*^9}, {3.5873775248067904`*^9, 3.587377539440243*^9}, {
   3.587377576184071*^9, 3.587377629313121*^9}, {3.5873777597469378`*^9, 
   3.5873777731157427`*^9}, 3.587377832834421*^9, {3.587377867791526*^9, 
   3.587377942249283*^9}, {3.587378092598255*^9, 3.587378093972509*^9}, {
   3.5873781408927107`*^9, 3.587378183250334*^9}, {3.587379801675427*^9, 
   3.5873798220953197`*^9}, {3.5873798553257523`*^9, 3.587379875009357*^9}, {
   3.587379946163755*^9, 3.587379976977005*^9}, {3.587380018638941*^9, 
   3.587380036711071*^9}, {3.587380423265563*^9, 3.587380426365518*^9}, 
   3.5874079657510843`*^9, {3.587747588267619*^9, 3.587747588473556*^9}, 
   3.588333982254105*^9, 3.5883345565532846`*^9, {3.588348312818738*^9, 
   3.5883483491210938`*^9}, {3.588348449774456*^9, 3.58834846897581*^9}, {
   3.588348503774747*^9, 3.5883485677738123`*^9}, {3.58834863635987*^9, 
   3.58834867816291*^9}, {3.5883487749022207`*^9, 3.588348787999042*^9}, {
   3.5883488854635468`*^9, 3.588349360936574*^9}, {3.5883501618898163`*^9, 
   3.588350174905395*^9}, {3.588350486429679*^9, 3.588350487825652*^9}, {
   3.588351070967494*^9, 3.5883510739504433`*^9}, {3.5883513139867268`*^9, 
   3.588351318914274*^9}, {3.588351475826668*^9, 3.5883514761004477`*^9}, {
   3.5883515338209953`*^9, 3.588351534308784*^9}, {3.588351846636631*^9, 
   3.588351846993293*^9}, {3.58835939162449*^9, 3.588359391907145*^9}, {
   3.5883598312169857`*^9, 3.58835992185441*^9}, {3.588359963265499*^9, 
   3.588360352454049*^9}, {3.5883603825245647`*^9, 3.588360388894895*^9}, {
   3.5883604785474253`*^9, 3.5883605074313173`*^9}, {3.588360545099167*^9, 
   3.588360572015847*^9}, {3.5883611649924088`*^9, 3.588361193966226*^9}, {
   3.5884289731361847`*^9, 3.588429005725164*^9}, {3.5884290373817797`*^9, 
   3.588429056893894*^9}, {3.588429120395463*^9, 3.588429146451323*^9}, {
   3.588440038409374*^9, 3.5884401382551622`*^9}, {3.588440187005775*^9, 
   3.588440214466209*^9}, {3.588440495775775*^9, 3.5884405623008432`*^9}, {
   3.588440692506896*^9, 3.588440751165175*^9}, 3.588449050829479*^9, 
   3.5884829468645782`*^9, {3.589558752186674*^9, 3.5895587752810802`*^9}, {
   3.589558815113978*^9, 3.5895589498970003`*^9}, {3.589558987873446*^9, 
   3.589559058638464*^9}, {3.589559116833042*^9, 3.58955913686607*^9}, {
   3.589559670614498*^9, 3.589559717152121*^9}, {3.589559747223352*^9, 
   3.589559823481173*^9}, {3.5895598700081997`*^9, 3.58955987361471*^9}, {
   3.589560192622772*^9, 3.5895602889255533`*^9}, {3.589560330869426*^9, 
   3.5895606792235947`*^9}, {3.589560714560038*^9, 3.5895607672728853`*^9}, {
   3.589560803171348*^9, 3.589561105046091*^9}, {3.5895611418312197`*^9, 
   3.5895611462856007`*^9}, 3.589561883959586*^9, 3.589561918868976*^9, {
   3.589562356960041*^9, 3.589562396256318*^9}, {3.5895624701171227`*^9, 
   3.589562470632636*^9}, {3.5895626465717297`*^9, 3.589562650782975*^9}, {
   3.589562798228919*^9, 3.589562807702667*^9}, 3.589562930402363*^9, {
   3.589563027103237*^9, 3.5895630763538647`*^9}, {3.589563122444146*^9, 
   3.5895631596086063`*^9}, {3.589564135406872*^9, 3.589564139241499*^9}, {
   3.589564368512167*^9, 3.589564391647792*^9}, {3.5895648456368837`*^9, 
   3.589564871066477*^9}, 3.58956504235352*^9, {3.5896040270039387`*^9, 
   3.589604120584044*^9}, {3.589604548428986*^9, 3.589604556629582*^9}, {
   3.5896047417624617`*^9, 3.589604756970118*^9}, {3.589604866139599*^9, 
   3.589604868669435*^9}, {3.5896049199376097`*^9, 3.5896049203726397`*^9}, {
   3.5896080066872473`*^9, 3.5896080392784433`*^9}, {3.589629681556573*^9, 
   3.589629863679892*^9}, {3.590163604156947*^9, 3.590163608244865*^9}, {
   3.590164198773056*^9, 3.5901642248310213`*^9}, {3.5901642841603327`*^9, 
   3.590164463155332*^9}, {3.590164570710555*^9, 3.590164606644683*^9}, {
   3.5901646415778503`*^9, 3.5901646745902777`*^9}, {3.590165638982345*^9, 
   3.5901656511802*^9}, {3.5901657353752193`*^9, 3.590165900940124*^9}, {
   3.5901661823277197`*^9, 3.590166268945464*^9}, {3.5901663049054947`*^9, 
   3.590166322893749*^9}, {3.590166397834988*^9, 3.5901664269439707`*^9}, {
   3.590166472216751*^9, 3.590166479723427*^9}, {3.5901665587674217`*^9, 
   3.590166609691782*^9}, {3.590166648107829*^9, 3.590166648292645*^9}, {
   3.5901667814951*^9, 3.590166821636662*^9}, {3.59016685188204*^9, 
   3.590167038146434*^9}, {3.59016709429813*^9, 3.5901671712119303`*^9}, {
   3.590167261162776*^9, 3.590167347186517*^9}, {3.5901714184979877`*^9, 
   3.5901714236395493`*^9}, {3.59017303389861*^9, 3.590173098793886*^9}, {
   3.5901732583369713`*^9, 3.590173271200037*^9}, {3.590208554684607*^9, 
   3.590208607396343*^9}, {3.590208722011047*^9, 3.590208737434698*^9}, {
   3.590208800582405*^9, 3.590208834953883*^9}, {3.590208878851124*^9, 
   3.5902090140372887`*^9}, {3.5902094773211737`*^9, 3.590209480944518*^9}, {
   3.590209535439331*^9, 3.59020959169274*^9}, 3.5902397478972273`*^9, 
   3.590239979682766*^9, {3.590382153340766*^9, 3.590382154415525*^9}, {
   3.590382185656147*^9, 3.590382186106205*^9}, {3.59038273235227*^9, 
   3.590382780013598*^9}, {3.590382813529357*^9, 3.59038281534417*^9}, 
   3.590491419547295*^9, {3.590727223425399*^9, 3.590727223548029*^9}, {
   3.5907274129735394`*^9, 3.59072741304783*^9}, {3.590727551981862*^9, 
   3.5907275550699043`*^9}, 3.5907279348281612`*^9, {3.5909385948732567`*^9, 
   3.59093867017441*^9}, {3.5909395258489943`*^9, 3.5909395727317123`*^9}, {
   3.590939632512198*^9, 3.590939642415216*^9}, {3.590941327382965*^9, 
   3.5909413282018757`*^9}, 3.591613287981662*^9, 3.5916134116776342`*^9, 
   3.591613613209737*^9, {3.591614188491124*^9, 3.591614211492565*^9}, 
   3.5916415419803133`*^9, 3.591641577078889*^9}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"s", " ", "\[Element]", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["m", "1"], "+", "2"}], ",", "...", ",", 
       SubscriptBox["m", "2"]}], "}"}]}], ",", " ", 
    RowBox[{"t", " ", "=", " ", "1"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"BoxFirstE", "[", 
     RowBox[{
     "k_Integer", ",", "m1_Integer", ",", "m2_Integer", ",", "m3_Integer", 
      ",", "s_Integer", ",", "p_List", ",", "P_List", ",", "l1_", ",", 
      "l2_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"4", "\[Pi]"}], ")"}], 
          FractionBox["d", "2"]], "\[ImaginaryI]"}]]}], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"Spaa", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", "m2", "]"}], "]"}], ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], "2"], 
       RowBox[{
        RowBox[{"DenomSpaa", "[", 
         RowBox[{"p", "[", 
          RowBox[{"[", 
           RowBox[{"1", ";;", "k"}], "]"}], "]"}], "]"}], 
        RowBox[{"DenomSpaa", "[", 
         RowBox[{"p", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"k", "+", "1"}], ";;"}], "]"}], "]"}], "]"}]}]], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"Spaa", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", "m1", "]"}], "]"}], ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", 
             RowBox[{"Cyc", "[", 
              RowBox[{
               RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
          ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"m1", "+", "1"}], ",", 
             RowBox[{"Cyc", "[", 
              RowBox[{
               RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
          ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", "m1", "]"}], "]"}]}], "]"}], "4"], 
       RowBox[{"MP2", "[", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", 
           RowBox[{"Cyc", "[", 
            RowBox[{
             RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
        "]"}]], 
      FractionBox[
       RowBox[{
        RowBox[{"Spaa", "[", 
         RowBox[{"l1", ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", "m2", "]"}], "]"}]}], "]"}], 
        RowBox[{"Spaa", "[", 
         RowBox[{"l1", ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], 
        RowBox[{"Spbb", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", 
            RowBox[{"-", "1"}], "]"}], "]"}], ",", "l1"}], "]"}], 
        RowBox[{"Spbb", "[", 
         RowBox[{"l2", ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", 
            RowBox[{"k", "+", "1"}], "]"}], "]"}]}], "]"}], 
        RowBox[{"Spaa", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", "m2", "]"}], "]"}], ",", "l2"}], "]"}], 
        RowBox[{"Spaa", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", "m3", "]"}], "]"}], ",", "l2"}], "]"}]}], 
       RowBox[{
        RowBox[{"Spaa", "[", 
         RowBox[{"l1", ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
        RowBox[{"Spaa", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", "k", "]"}], "]"}], ",", "l2"}], "]"}]}]], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"Cyc", "[", 
              RowBox[{
               RowBox[{"s", "-", "1"}], ",", "p"}], "]"}], "]"}], "]"}], ",", 
           
           RowBox[{"p", "[", 
            RowBox[{"[", "s", "]"}], "]"}]}], "]"}], 
         RowBox[{"Spaa", "[", 
          RowBox[{"l1", ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"s", "-", "2"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"Cyc", "[", 
              RowBox[{
               RowBox[{"s", "-", "1"}], ",", "p"}], "]"}], "]"}], "]"}]}], 
          "]"}], 
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "s", "]"}], "]"}]}], "]"}], 
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"m1", "+", "1"}], ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", "l1"}], "]"}], 
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"m1", "+", "1"}], ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"2", ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ")"}]}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Spaa", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", "0"}], 
       ",", 
       RowBox[{
        RowBox[{"Spab", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", "0"}], 
       ",", 
       RowBox[{
        RowBox[{"Spbb", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", 
        "0"}]}], "}"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.587374455382286*^9, 3.5873744716238117`*^9}, {
   3.587374564280504*^9, 3.587374583635062*^9}, {3.587374625348033*^9, 
   3.587374697286599*^9}, {3.587374924928173*^9, 3.5873751830215673`*^9}, {
   3.58737521344565*^9, 3.587375223669652*^9}, {3.587375257172206*^9, 
   3.587375260938312*^9}, {3.587375307780035*^9, 3.587375374968087*^9}, {
   3.587375425208074*^9, 3.587375426122959*^9}, {3.587375749869644*^9, 
   3.587375785653722*^9}, {3.587375857874063*^9, 3.587375858230315*^9}, {
   3.587375892080545*^9, 3.5873759122441998`*^9}, {3.58737656734664*^9, 
   3.5873765812025747`*^9}, {3.587376622091567*^9, 3.5873766553917837`*^9}, {
   3.587376709465341*^9, 3.587376739099394*^9}, {3.587377329590639*^9, 
   3.5873774663915*^9}, {3.5873775248067904`*^9, 3.587377539440243*^9}, {
   3.587377576184071*^9, 3.587377629313121*^9}, {3.5873777597469378`*^9, 
   3.5873777731157427`*^9}, 3.587377832834421*^9, {3.587377867791526*^9, 
   3.587377942249283*^9}, {3.587378092598255*^9, 3.587378093972509*^9}, {
   3.5873781408927107`*^9, 3.587378183250334*^9}, {3.587379801675427*^9, 
   3.5873798220953197`*^9}, {3.5873798553257523`*^9, 3.587379875009357*^9}, {
   3.587379946163755*^9, 3.587379976977005*^9}, {3.587380018638941*^9, 
   3.587380036711071*^9}, {3.587380423265563*^9, 3.587380426365518*^9}, 
   3.5874079657510843`*^9, {3.587747588267619*^9, 3.587747588473556*^9}, 
   3.588333982254105*^9, 3.5883345565532846`*^9, {3.588348312818738*^9, 
   3.5883483491210938`*^9}, {3.588348449774456*^9, 3.58834846897581*^9}, {
   3.588348503774747*^9, 3.5883485677738123`*^9}, {3.58834863635987*^9, 
   3.58834867816291*^9}, {3.5883487749022207`*^9, 3.588348787999042*^9}, {
   3.5883488854635468`*^9, 3.588349360936574*^9}, {3.5883501618898163`*^9, 
   3.588350174905395*^9}, {3.588350486429679*^9, 3.588350487825652*^9}, {
   3.588351070967494*^9, 3.5883510739504433`*^9}, {3.5883513139867268`*^9, 
   3.588351318914274*^9}, {3.588351475826668*^9, 3.5883514761004477`*^9}, {
   3.5883515338209953`*^9, 3.588351534308784*^9}, {3.588351846636631*^9, 
   3.588351846993293*^9}, {3.58835939162449*^9, 3.588359391907145*^9}, {
   3.5883598312169857`*^9, 3.58835992185441*^9}, {3.588359963265499*^9, 
   3.588360352454049*^9}, {3.5883603825245647`*^9, 3.588360388894895*^9}, {
   3.5883604785474253`*^9, 3.5883605074313173`*^9}, {3.588360545099167*^9, 
   3.588360572015847*^9}, {3.5883611649924088`*^9, 3.588361193966226*^9}, {
   3.5884289731361847`*^9, 3.588429005725164*^9}, {3.5884290373817797`*^9, 
   3.588429056893894*^9}, {3.588429120395463*^9, 3.588429146451323*^9}, {
   3.588440038409374*^9, 3.5884401382551622`*^9}, {3.588440187005775*^9, 
   3.588440214466209*^9}, {3.588440495775775*^9, 3.5884405623008432`*^9}, {
   3.588440692506896*^9, 3.588440751165175*^9}, 3.588449050829479*^9, 
   3.5884829468645782`*^9, {3.589558752186674*^9, 3.5895587752810802`*^9}, {
   3.589558815113978*^9, 3.5895589498970003`*^9}, {3.589558987873446*^9, 
   3.589559058638464*^9}, {3.589559116833042*^9, 3.58955913686607*^9}, {
   3.589559670614498*^9, 3.589559717152121*^9}, {3.589559747223352*^9, 
   3.589559823481173*^9}, {3.5895598700081997`*^9, 3.58955987361471*^9}, {
   3.589560192622772*^9, 3.5895602889255533`*^9}, {3.589560330869426*^9, 
   3.5895606792235947`*^9}, {3.589560714560038*^9, 3.5895607672728853`*^9}, {
   3.589560803171348*^9, 3.589561105046091*^9}, {3.5895611418312197`*^9, 
   3.5895611462856007`*^9}, 3.589561883959586*^9, 3.589561918868976*^9, {
   3.589562356960041*^9, 3.589562396256318*^9}, {3.5895624701171227`*^9, 
   3.589562470632636*^9}, {3.5895626465717297`*^9, 3.589562650782975*^9}, {
   3.589562798228919*^9, 3.589562807702667*^9}, 3.589562930402363*^9, {
   3.589563027103237*^9, 3.5895630763538647`*^9}, {3.589563122444146*^9, 
   3.5895631596086063`*^9}, {3.589564135406872*^9, 3.589564139241499*^9}, {
   3.589564368512167*^9, 3.589564391647792*^9}, {3.5895648456368837`*^9, 
   3.589564871066477*^9}, 3.58956504235352*^9, {3.5896040270039387`*^9, 
   3.589604120584044*^9}, {3.589604548428986*^9, 3.589604556629582*^9}, {
   3.5896047417624617`*^9, 3.589604756970118*^9}, {3.589604866139599*^9, 
   3.589604868669435*^9}, {3.5896049199376097`*^9, 3.5896049203726397`*^9}, {
   3.5896080066872473`*^9, 3.5896080392784433`*^9}, {3.589629681556573*^9, 
   3.589629863679892*^9}, {3.590163604156947*^9, 3.590163608244865*^9}, {
   3.590164198773056*^9, 3.5901642248310213`*^9}, {3.5901642841603327`*^9, 
   3.590164463155332*^9}, {3.590164570710555*^9, 3.590164606644683*^9}, {
   3.5901646415778503`*^9, 3.5901646745902777`*^9}, {3.590165638982345*^9, 
   3.5901656511802*^9}, {3.5901657353752193`*^9, 3.590165900940124*^9}, {
   3.5901661823277197`*^9, 3.590166268945464*^9}, {3.5901663049054947`*^9, 
   3.590166322893749*^9}, {3.590166397834988*^9, 3.5901664269439707`*^9}, {
   3.590166472216751*^9, 3.590166479723427*^9}, {3.5901665587674217`*^9, 
   3.590166609691782*^9}, {3.590166648107829*^9, 3.590166648292645*^9}, {
   3.5901667814951*^9, 3.590166821636662*^9}, {3.59016685188204*^9, 
   3.590167038146434*^9}, {3.59016709429813*^9, 3.5901671712119303`*^9}, {
   3.590167261162776*^9, 3.590167347186517*^9}, {3.5901714184979877`*^9, 
   3.5901714236395493`*^9}, {3.59017303389861*^9, 3.590173098793886*^9}, {
   3.5901732583369713`*^9, 3.590173271200037*^9}, {3.590208554684607*^9, 
   3.590208607396343*^9}, {3.590208722011047*^9, 3.590208737434698*^9}, {
   3.590208800582405*^9, 3.590208834953883*^9}, {3.590208878851124*^9, 
   3.5902090140372887`*^9}, {3.5902094773211737`*^9, 3.590209480944518*^9}, {
   3.590209535439331*^9, 3.59020959169274*^9}, {3.590211824447322*^9, 
   3.590211856363603*^9}, {3.5902120089273*^9, 3.590212089406919*^9}, {
   3.5902121237632*^9, 3.5902121407301607`*^9}, {3.5902122281703*^9, 
   3.590212434263377*^9}, {3.590212642670272*^9, 3.5902127745886707`*^9}, 
   3.590213051640808*^9, 3.5902398818500967`*^9, 3.590239963188971*^9, {
   3.590382154425585*^9, 3.590382155043934*^9}, {3.590382186119165*^9, 
   3.590382186854765*^9}, {3.590382840128244*^9, 3.5903828416650352`*^9}, 
   3.590491422677746*^9, {3.590727223557775*^9, 3.5907272239530497`*^9}, {
   3.590727413068926*^9, 3.590727413129239*^9}, {3.590727564086071*^9, 
   3.59072761947377*^9}, 3.590727934830141*^9, {3.590939670321845*^9, 
   3.590939696651718*^9}, 3.590939738424313*^9, {3.590939770286921*^9, 
   3.590939890362687*^9}, {3.590941319617825*^9, 3.590941320689177*^9}, 
   3.591613287986038*^9, 3.5916134116945133`*^9, 3.591613613232695*^9, {
   3.5916142493553*^9, 3.5916143294649754`*^9}, 3.591641541989732*^9, 
   3.591641577088133*^9}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 2}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 4}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"s", " ", "\[Element]", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["m", "2"], "+", "1"}], ",", "...", ",", "k"}], "}"}]}], 
    ",", " ", 
    RowBox[{"t", " ", "\[Element]", " ", 
     RowBox[{"{", 
      RowBox[{"2", ",", "...", ",", 
       RowBox[{
        SubscriptBox["m", "1"], "-", "1"}]}], "}"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"BoxStandardF", "[", 
     RowBox[{
     "k_Integer", ",", "m1_Integer", ",", "m2_Integer", ",", "m3_Integer", 
      ",", "s_Integer", ",", "t_Integer", ",", "p_List", ",", "P_List", ",", 
      "l1_", ",", "l2_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"4", "\[Pi]"}], ")"}], 
          FractionBox["d", "2"]], "\[ImaginaryI]"}]]}], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"Spaa", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", "m1", "]"}], "]"}], ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", "m2", "]"}], "]"}]}], "]"}], "4"], 
       RowBox[{
        RowBox[{"DenomSpaa", "[", 
         RowBox[{"p", "[", 
          RowBox[{"[", 
           RowBox[{"1", ";;", "k"}], "]"}], "]"}], "]"}], 
        RowBox[{"DenomSpaa", "[", 
         RowBox[{"p", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"k", "+", "1"}], ";;"}], "]"}], "]"}], "]"}]}]], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"Spaa", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", "m1", "]"}], "]"}], ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"t", ",", 
             RowBox[{"Cyc", "[", 
              RowBox[{
               RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
          ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"t", ",", 
             RowBox[{"Cyc", "[", 
              RowBox[{
               RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
          ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], "2"], 
       RowBox[{"MP2", "[", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"t", ",", 
           RowBox[{"Cyc", "[", 
            RowBox[{
             RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
        "]"}]], 
      FractionBox[
       RowBox[{
        RowBox[{"Spaa", "[", 
         RowBox[{"l1", ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], 
        RowBox[{"Spbb", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", 
            RowBox[{"-", "1"}], "]"}], "]"}], ",", "l1"}], "]"}], 
        RowBox[{"Spbb", "[", 
         RowBox[{"l2", ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", 
            RowBox[{"k", "+", "1"}], "]"}], "]"}]}], "]"}], 
        RowBox[{"Spaa", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", "m3", "]"}], "]"}], ",", "l2"}], "]"}]}], 
       RowBox[{
        RowBox[{"Spaa", "[", 
         RowBox[{"l1", ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
        RowBox[{"Spaa", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", "k", "]"}], "]"}], ",", "l2"}], "]"}]}]], 
      RowBox[{"Spaa", "[", 
       RowBox[{"l1", ",", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"t", ",", 
           RowBox[{"Cyc", "[", 
            RowBox[{
             RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], ",", 
        
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"t", ",", 
           RowBox[{"Cyc", "[", 
            RowBox[{
             RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], ",", 
        RowBox[{"p", "[", 
         RowBox[{"[", "m1", "]"}], "]"}]}], "]"}], 
      RowBox[{"Spaa", "[", 
       RowBox[{
        RowBox[{"p", "[", 
         RowBox[{"[", "m1", "]"}], "]"}], ",", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"t", ",", 
           RowBox[{"Cyc", "[", 
            RowBox[{
             RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], ",", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"t", ",", 
           RowBox[{"Cyc", "[", 
            RowBox[{
             RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], ",", 
        "l2"}], "]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"Cyc", "[", 
              RowBox[{
               RowBox[{"s", "-", "1"}], ",", "p"}], "]"}], "]"}], "]"}], ",", 
           
           RowBox[{"p", "[", 
            RowBox[{"[", "s", "]"}], "]"}]}], "]"}], 
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"Cyc", "[", 
              RowBox[{
               RowBox[{"t", "-", "1"}], ",", "p"}], "]"}], "]"}], "]"}], ",", 
           
           RowBox[{"p", "[", 
            RowBox[{"[", "t", "]"}], "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"t", ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"t", ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"s", "-", "2"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"Cyc", "[", 
              RowBox[{
               RowBox[{"s", "-", "1"}], ",", "p"}], "]"}], "]"}], "]"}]}], 
          "]"}], 
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"t", ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"t", ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "s", "]"}], "]"}]}], "]"}], 
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"m1", "+", "1"}], ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"t", ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"Cyc", "[", 
              RowBox[{
               RowBox[{"t", "-", "1"}], ",", "p"}], "]"}], "]"}], "]"}]}], 
          "]"}], 
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"m1", "+", "1"}], ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"t", "+", "1"}], ",", "p"}], "]"}], ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "t", "]"}], "]"}]}], "]"}]}], ")"}]}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Spaa", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", "0"}], 
       ",", 
       RowBox[{
        RowBox[{"Spab", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", "0"}], 
       ",", 
       RowBox[{
        RowBox[{"Spbb", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", 
        "0"}]}], "}"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.587374455382286*^9, 3.5873744716238117`*^9}, {
   3.587374564280504*^9, 3.587374583635062*^9}, {3.587374625348033*^9, 
   3.587374697286599*^9}, {3.587374924928173*^9, 3.5873751830215673`*^9}, {
   3.58737521344565*^9, 3.587375223669652*^9}, {3.587375257172206*^9, 
   3.587375260938312*^9}, {3.587375307780035*^9, 3.587375374968087*^9}, {
   3.587375425208074*^9, 3.587375426122959*^9}, {3.587375749869644*^9, 
   3.587375785653722*^9}, {3.587375857874063*^9, 3.587375858230315*^9}, {
   3.587375892080545*^9, 3.5873759122441998`*^9}, {3.58737656734664*^9, 
   3.5873765812025747`*^9}, {3.587376622091567*^9, 3.5873766553917837`*^9}, {
   3.587376709465341*^9, 3.587376739099394*^9}, {3.587377329590639*^9, 
   3.5873774663915*^9}, {3.5873775248067904`*^9, 3.587377539440243*^9}, {
   3.587377576184071*^9, 3.587377629313121*^9}, {3.5873777597469378`*^9, 
   3.5873777731157427`*^9}, 3.587377832834421*^9, {3.587377867791526*^9, 
   3.587377942249283*^9}, {3.587378092598255*^9, 3.587378093972509*^9}, {
   3.5873781408927107`*^9, 3.587378183250334*^9}, {3.587379801675427*^9, 
   3.5873798220953197`*^9}, {3.5873798553257523`*^9, 3.587379875009357*^9}, {
   3.587379946163755*^9, 3.587379976977005*^9}, {3.587380018638941*^9, 
   3.587380036711071*^9}, {3.587380423265563*^9, 3.587380426365518*^9}, 
   3.5874079657510843`*^9, {3.587747588267619*^9, 3.587747588473556*^9}, 
   3.588333982254105*^9, 3.5883345565532846`*^9, {3.588348312818738*^9, 
   3.5883483491210938`*^9}, {3.588348449774456*^9, 3.58834846897581*^9}, {
   3.588348503774747*^9, 3.5883485677738123`*^9}, {3.58834863635987*^9, 
   3.58834867816291*^9}, {3.5883487749022207`*^9, 3.588348787999042*^9}, {
   3.5883488854635468`*^9, 3.588349360936574*^9}, {3.5883501618898163`*^9, 
   3.588350174905395*^9}, {3.588350486429679*^9, 3.588350487825652*^9}, {
   3.588351070967494*^9, 3.5883510739504433`*^9}, {3.5883513139867268`*^9, 
   3.588351318914274*^9}, {3.588351475826668*^9, 3.5883514761004477`*^9}, {
   3.5883515338209953`*^9, 3.588351534308784*^9}, {3.588351846636631*^9, 
   3.588351846993293*^9}, {3.58835939162449*^9, 3.588359391907145*^9}, {
   3.5883598312169857`*^9, 3.58835992185441*^9}, {3.588359963265499*^9, 
   3.588360352454049*^9}, {3.5883603825245647`*^9, 3.588360388894895*^9}, {
   3.5883604785474253`*^9, 3.5883605074313173`*^9}, {3.588360545099167*^9, 
   3.588360572015847*^9}, {3.5883611649924088`*^9, 3.588361193966226*^9}, {
   3.5884289731361847`*^9, 3.588429005725164*^9}, {3.5884290373817797`*^9, 
   3.588429056893894*^9}, {3.588429120395463*^9, 3.588429146451323*^9}, {
   3.588440038409374*^9, 3.5884401382551622`*^9}, {3.588440187005775*^9, 
   3.588440214466209*^9}, {3.588440495775775*^9, 3.5884405623008432`*^9}, {
   3.588440692506896*^9, 3.588440751165175*^9}, 3.588449050829479*^9, 
   3.5884829468645782`*^9, {3.589558752186674*^9, 3.5895587752810802`*^9}, {
   3.589558815113978*^9, 3.5895589498970003`*^9}, {3.589558987873446*^9, 
   3.589559058638464*^9}, {3.589559116833042*^9, 3.58955913686607*^9}, {
   3.589559670614498*^9, 3.589559717152121*^9}, {3.589559747223352*^9, 
   3.589559823481173*^9}, {3.5895598700081997`*^9, 3.58955987361471*^9}, {
   3.589560192622772*^9, 3.5895602889255533`*^9}, {3.589560330869426*^9, 
   3.5895606792235947`*^9}, {3.589560714560038*^9, 3.5895607672728853`*^9}, {
   3.589560803171348*^9, 3.589561105046091*^9}, {3.5895611418312197`*^9, 
   3.5895611462856007`*^9}, 3.589561883959586*^9, 3.589561918868976*^9, {
   3.589562356960041*^9, 3.589562396256318*^9}, {3.5895624701171227`*^9, 
   3.589562470632636*^9}, {3.5895626465717297`*^9, 3.589562650782975*^9}, {
   3.589562798228919*^9, 3.589562807702667*^9}, 3.589562930402363*^9, {
   3.589563027103237*^9, 3.5895630763538647`*^9}, {3.589563122444146*^9, 
   3.5895631596086063`*^9}, {3.589564135406872*^9, 3.589564139241499*^9}, {
   3.589564368512167*^9, 3.589564391647792*^9}, {3.5895648456368837`*^9, 
   3.589564871066477*^9}, 3.58956504235352*^9, {3.5896040270039387`*^9, 
   3.589604120584044*^9}, {3.589604548428986*^9, 3.589604556629582*^9}, {
   3.5896047417624617`*^9, 3.589604756970118*^9}, {3.589604866139599*^9, 
   3.589604868669435*^9}, {3.5896049199376097`*^9, 3.5896049203726397`*^9}, {
   3.5896080066872473`*^9, 3.5896080392784433`*^9}, {3.589629681556573*^9, 
   3.589629863679892*^9}, {3.590163604156947*^9, 3.590163608244865*^9}, {
   3.590164198773056*^9, 3.5901642248310213`*^9}, {3.5901642841603327`*^9, 
   3.590164463155332*^9}, {3.590164570710555*^9, 3.590164606644683*^9}, {
   3.5901646415778503`*^9, 3.5901646745902777`*^9}, {3.590165638982345*^9, 
   3.5901656511802*^9}, {3.5901657353752193`*^9, 3.590165900940124*^9}, {
   3.5901661823277197`*^9, 3.590166268945464*^9}, {3.5901663049054947`*^9, 
   3.590166322893749*^9}, {3.590166397834988*^9, 3.5901664269439707`*^9}, {
   3.590166472216751*^9, 3.590166479723427*^9}, {3.5901665587674217`*^9, 
   3.590166609691782*^9}, {3.590166648107829*^9, 3.590166648292645*^9}, {
   3.5901667814951*^9, 3.590166821636662*^9}, {3.59016685188204*^9, 
   3.590167038146434*^9}, {3.59016709429813*^9, 3.5901671712119303`*^9}, {
   3.590167261162776*^9, 3.590167347186517*^9}, {3.5901714184979877`*^9, 
   3.5901714236395493`*^9}, {3.59017303389861*^9, 3.590173098793886*^9}, {
   3.5901732583369713`*^9, 3.590173271200037*^9}, {3.590208554684607*^9, 
   3.590208607396343*^9}, {3.590208722011047*^9, 3.590208737434698*^9}, {
   3.590208800582405*^9, 3.590208834953883*^9}, {3.590208878851124*^9, 
   3.5902090140372887`*^9}, {3.5902094773211737`*^9, 3.590209480944518*^9}, {
   3.590209535439331*^9, 3.59020959169274*^9}, {3.590213529272031*^9, 
   3.5902136438974237`*^9}, {3.590213725793303*^9, 3.5902138901578007`*^9}, {
   3.590214121662531*^9, 3.5902141521560373`*^9}, {3.59038215505576*^9, 
   3.5903821563747663`*^9}, {3.59038218686876*^9, 3.590382187552021*^9}, {
   3.590382877216712*^9, 3.590382955630331*^9}, 3.590491425729327*^9, {
   3.590727223962356*^9, 3.590727224061488*^9}, {3.5907274131421967`*^9, 
   3.590727413195882*^9}, {3.5907276323362827`*^9, 3.590727637418124*^9}, 
   3.5907279348327913`*^9, {3.590939971543048*^9, 3.590940179673439*^9}, {
   3.590941312077546*^9, 3.59094131294158*^9}, 3.59161328799821*^9, 
   3.591613411714439*^9, 3.591613613243617*^9, 3.591614348050539*^9, 
   3.591614674208803*^9, {3.591614721659896*^9, 3.591614848238481*^9}, 
   3.591640421495884*^9, 3.591641542000349*^9, 3.5916415771012297`*^9}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"s", " ", "\[Element]", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["m", "2"], "+", "1"}], ",", "...", ",", "k"}], "}"}]}], 
    ",", " ", 
    RowBox[{"t", " ", "=", " ", "1"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"BoxFirstF", "[", 
     RowBox[{
     "k_Integer", ",", "m1_Integer", ",", "m2_Integer", ",", "m3_Integer", 
      ",", "s_Integer", ",", "p_List", ",", "P_List", ",", "l1_", ",", 
      "l2_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"4", "\[Pi]"}], ")"}], 
          FractionBox["d", "2"]], "\[ImaginaryI]"}]]}], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"Spaa", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", "m1", "]"}], "]"}], ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", "m2", "]"}], "]"}]}], "]"}], "4"], 
       RowBox[{
        RowBox[{"DenomSpaa", "[", 
         RowBox[{"p", "[", 
          RowBox[{"[", 
           RowBox[{"1", ";;", "k"}], "]"}], "]"}], "]"}], 
        RowBox[{"DenomSpaa", "[", 
         RowBox[{"p", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"k", "+", "1"}], ";;"}], "]"}], "]"}], "]"}]}]], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"Spaa", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", "m1", "]"}], "]"}], ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", 
             RowBox[{"Cyc", "[", 
              RowBox[{
               RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
          ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", 
             RowBox[{"Cyc", "[", 
              RowBox[{
               RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
          ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], "2"], 
       RowBox[{"MP2", "[", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", 
           RowBox[{"Cyc", "[", 
            RowBox[{
             RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
        "]"}]], 
      FractionBox[
       RowBox[{
        RowBox[{"Spaa", "[", 
         RowBox[{"l1", ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], 
        RowBox[{"Spbb", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", 
            RowBox[{"-", "1"}], "]"}], "]"}], ",", "l1"}], "]"}], 
        RowBox[{"Spbb", "[", 
         RowBox[{"l2", ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", 
            RowBox[{"k", "+", "1"}], "]"}], "]"}]}], "]"}], 
        RowBox[{"Spaa", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", "m3", "]"}], "]"}], ",", "l2"}], "]"}]}], 
       RowBox[{
        RowBox[{"Spaa", "[", 
         RowBox[{"l1", ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
        RowBox[{"Spaa", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", "k", "]"}], "]"}], ",", "l2"}], "]"}]}]], 
      RowBox[{"Spaa", "[", 
       RowBox[{"l1", ",", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", 
           RowBox[{"Cyc", "[", 
            RowBox[{
             RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], ",", 
        
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", 
           RowBox[{"Cyc", "[", 
            RowBox[{
             RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], ",", 
        RowBox[{"p", "[", 
         RowBox[{"[", "m1", "]"}], "]"}]}], "]"}], 
      RowBox[{"Spaa", "[", 
       RowBox[{
        RowBox[{"p", "[", 
         RowBox[{"[", "m1", "]"}], "]"}], ",", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", 
           RowBox[{"Cyc", "[", 
            RowBox[{
             RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], ",", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", 
           RowBox[{"Cyc", "[", 
            RowBox[{
             RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], ",", 
        "l2"}], "]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"Cyc", "[", 
              RowBox[{
               RowBox[{"s", "-", "1"}], ",", "p"}], "]"}], "]"}], "]"}], ",", 
           
           RowBox[{"p", "[", 
            RowBox[{"[", "s", "]"}], "]"}]}], "]"}], 
         RowBox[{"Spaa", "[", 
          RowBox[{"l1", ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"s", "-", "2"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"Cyc", "[", 
              RowBox[{
               RowBox[{"s", "-", "1"}], ",", "p"}], "]"}], "]"}], "]"}]}], 
          "]"}], 
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "s", "]"}], "]"}]}], "]"}], 
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"m1", "+", "1"}], ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", "l1"}], "]"}], 
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"m1", "+", "1"}], ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Cyc", "[", 
               RowBox[{"2", ",", "p"}], "]"}], ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ")"}]}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Spaa", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", "0"}], 
       ",", 
       RowBox[{
        RowBox[{"Spab", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", "0"}], 
       ",", 
       RowBox[{
        RowBox[{"Spbb", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", 
        "0"}]}], "}"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.587374455382286*^9, 3.5873744716238117`*^9}, {
   3.587374564280504*^9, 3.587374583635062*^9}, {3.587374625348033*^9, 
   3.587374697286599*^9}, {3.587374924928173*^9, 3.5873751830215673`*^9}, {
   3.58737521344565*^9, 3.587375223669652*^9}, {3.587375257172206*^9, 
   3.587375260938312*^9}, {3.587375307780035*^9, 3.587375374968087*^9}, {
   3.587375425208074*^9, 3.587375426122959*^9}, {3.587375749869644*^9, 
   3.587375785653722*^9}, {3.587375857874063*^9, 3.587375858230315*^9}, {
   3.587375892080545*^9, 3.5873759122441998`*^9}, {3.58737656734664*^9, 
   3.5873765812025747`*^9}, {3.587376622091567*^9, 3.5873766553917837`*^9}, {
   3.587376709465341*^9, 3.587376739099394*^9}, {3.587377329590639*^9, 
   3.5873774663915*^9}, {3.5873775248067904`*^9, 3.587377539440243*^9}, {
   3.587377576184071*^9, 3.587377629313121*^9}, {3.5873777597469378`*^9, 
   3.5873777731157427`*^9}, 3.587377832834421*^9, {3.587377867791526*^9, 
   3.587377942249283*^9}, {3.587378092598255*^9, 3.587378093972509*^9}, {
   3.5873781408927107`*^9, 3.587378183250334*^9}, {3.587379801675427*^9, 
   3.5873798220953197`*^9}, {3.5873798553257523`*^9, 3.587379875009357*^9}, {
   3.587379946163755*^9, 3.587379976977005*^9}, {3.587380018638941*^9, 
   3.587380036711071*^9}, {3.587380423265563*^9, 3.587380426365518*^9}, 
   3.5874079657510843`*^9, {3.587747588267619*^9, 3.587747588473556*^9}, 
   3.588333982254105*^9, 3.5883345565532846`*^9, {3.588348312818738*^9, 
   3.5883483491210938`*^9}, {3.588348449774456*^9, 3.58834846897581*^9}, {
   3.588348503774747*^9, 3.5883485677738123`*^9}, {3.58834863635987*^9, 
   3.58834867816291*^9}, {3.5883487749022207`*^9, 3.588348787999042*^9}, {
   3.5883488854635468`*^9, 3.588349360936574*^9}, {3.5883501618898163`*^9, 
   3.588350174905395*^9}, {3.588350486429679*^9, 3.588350487825652*^9}, {
   3.588351070967494*^9, 3.5883510739504433`*^9}, {3.5883513139867268`*^9, 
   3.588351318914274*^9}, {3.588351475826668*^9, 3.5883514761004477`*^9}, {
   3.5883515338209953`*^9, 3.588351534308784*^9}, {3.588351846636631*^9, 
   3.588351846993293*^9}, {3.58835939162449*^9, 3.588359391907145*^9}, {
   3.5883598312169857`*^9, 3.58835992185441*^9}, {3.588359963265499*^9, 
   3.588360352454049*^9}, {3.5883603825245647`*^9, 3.588360388894895*^9}, {
   3.5883604785474253`*^9, 3.5883605074313173`*^9}, {3.588360545099167*^9, 
   3.588360572015847*^9}, {3.5883611649924088`*^9, 3.588361193966226*^9}, {
   3.5884289731361847`*^9, 3.588429005725164*^9}, {3.5884290373817797`*^9, 
   3.588429056893894*^9}, {3.588429120395463*^9, 3.588429146451323*^9}, {
   3.588440038409374*^9, 3.5884401382551622`*^9}, {3.588440187005775*^9, 
   3.588440214466209*^9}, {3.588440495775775*^9, 3.5884405623008432`*^9}, {
   3.588440692506896*^9, 3.588440751165175*^9}, 3.588449050829479*^9, 
   3.5884829468645782`*^9, {3.589558752186674*^9, 3.5895587752810802`*^9}, {
   3.589558815113978*^9, 3.5895589498970003`*^9}, {3.589558987873446*^9, 
   3.589559058638464*^9}, {3.589559116833042*^9, 3.58955913686607*^9}, {
   3.589559670614498*^9, 3.589559717152121*^9}, {3.589559747223352*^9, 
   3.589559823481173*^9}, {3.5895598700081997`*^9, 3.58955987361471*^9}, {
   3.589560192622772*^9, 3.5895602889255533`*^9}, {3.589560330869426*^9, 
   3.5895606792235947`*^9}, {3.589560714560038*^9, 3.5895607672728853`*^9}, {
   3.589560803171348*^9, 3.589561105046091*^9}, {3.5895611418312197`*^9, 
   3.5895611462856007`*^9}, 3.589561883959586*^9, 3.589561918868976*^9, {
   3.589562356960041*^9, 3.589562396256318*^9}, {3.5895624701171227`*^9, 
   3.589562470632636*^9}, {3.5895626465717297`*^9, 3.589562650782975*^9}, {
   3.589562798228919*^9, 3.589562807702667*^9}, 3.589562930402363*^9, {
   3.589563027103237*^9, 3.5895630763538647`*^9}, {3.589563122444146*^9, 
   3.5895631596086063`*^9}, {3.589564135406872*^9, 3.589564139241499*^9}, {
   3.589564368512167*^9, 3.589564391647792*^9}, {3.5895648456368837`*^9, 
   3.589564871066477*^9}, 3.58956504235352*^9, {3.5896040270039387`*^9, 
   3.589604120584044*^9}, {3.589604548428986*^9, 3.589604556629582*^9}, {
   3.5896047417624617`*^9, 3.589604756970118*^9}, {3.589604866139599*^9, 
   3.589604868669435*^9}, {3.5896049199376097`*^9, 3.5896049203726397`*^9}, {
   3.5896080066872473`*^9, 3.5896080392784433`*^9}, {3.589629681556573*^9, 
   3.589629863679892*^9}, {3.590163604156947*^9, 3.590163608244865*^9}, {
   3.590164198773056*^9, 3.5901642248310213`*^9}, {3.5901642841603327`*^9, 
   3.590164463155332*^9}, {3.590164570710555*^9, 3.590164606644683*^9}, {
   3.5901646415778503`*^9, 3.5901646745902777`*^9}, {3.590165638982345*^9, 
   3.5901656511802*^9}, {3.5901657353752193`*^9, 3.590165900940124*^9}, {
   3.5901661823277197`*^9, 3.590166268945464*^9}, {3.5901663049054947`*^9, 
   3.590166322893749*^9}, {3.590166397834988*^9, 3.5901664269439707`*^9}, {
   3.590166472216751*^9, 3.590166479723427*^9}, {3.5901665587674217`*^9, 
   3.590166609691782*^9}, {3.590166648107829*^9, 3.590166648292645*^9}, {
   3.5901667814951*^9, 3.590166821636662*^9}, {3.59016685188204*^9, 
   3.590167038146434*^9}, {3.59016709429813*^9, 3.5901671712119303`*^9}, {
   3.590167261162776*^9, 3.590167347186517*^9}, {3.5901714184979877`*^9, 
   3.5901714236395493`*^9}, {3.59017303389861*^9, 3.590173098793886*^9}, {
   3.5901732583369713`*^9, 3.590173271200037*^9}, {3.590208554684607*^9, 
   3.590208607396343*^9}, {3.590208722011047*^9, 3.590208737434698*^9}, {
   3.590208800582405*^9, 3.590208834953883*^9}, {3.590208878851124*^9, 
   3.5902090140372887`*^9}, {3.5902094773211737`*^9, 3.590209480944518*^9}, {
   3.590209535439331*^9, 3.59020959169274*^9}, {3.590213529272031*^9, 
   3.5902136438974237`*^9}, {3.590213725793303*^9, 3.5902138901578007`*^9}, {
   3.590214121662531*^9, 3.5902141521560373`*^9}, {3.5902155244723682`*^9, 
   3.59021552910072*^9}, 3.590215624002421*^9, {3.590215657402423*^9, 
   3.5902157355792103`*^9}, {3.590215771358428*^9, 3.5902160183067923`*^9}, 
   3.590216190185504*^9, {3.590382156386065*^9, 3.590382157527944*^9}, {
   3.590382187564382*^9, 3.590382188593104*^9}, {3.590382965370702*^9, 
   3.590382968616127*^9}, 3.590491428566329*^9, {3.590727224071135*^9, 
   3.590727224457534*^9}, {3.5907274132191763`*^9, 3.590727413255294*^9}, {
   3.590727645374879*^9, 3.590727747281251*^9}, 3.590727934835053*^9, {
   3.590940200192377*^9, 3.590940302906699*^9}, {3.590941304914813*^9, 
   3.5909413061517467`*^9}, 3.591613288008566*^9, 3.591613411732583*^9, 
   3.5916136132553*^9, {3.591614961305789*^9, 3.591615035954649*^9}, 
   3.59164024780945*^9, 3.591641542011623*^9, 3.591641577113967*^9}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"s", " ", "=", " ", 
     SubscriptBox["l", "2"]}], ",", " ", 
    RowBox[{"t", " ", "\[Element]", " ", 
     RowBox[{"{", 
      RowBox[{"2", ",", "...", ",", 
       RowBox[{
        SubscriptBox["m", "1"], "-", "1"}]}], "}"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"BoxLastF", "[", 
     RowBox[{
     "k_Integer", ",", "m1_Integer", ",", "m2_Integer", ",", "m3_Integer", 
      ",", "t_Integer", ",", "p_List", ",", "P_List", ",", "l1_", ",", 
      "l2_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"4", "\[Pi]"}], ")"}], 
          FractionBox["d", "2"]], "\[ImaginaryI]"}]]}], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"Spaa", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", "m1", "]"}], "]"}], ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", "m2", "]"}], "]"}]}], "]"}], "4"], 
       RowBox[{
        RowBox[{"DenomSpaa", "[", 
         RowBox[{"p", "[", 
          RowBox[{"[", 
           RowBox[{"1", ";;", "k"}], "]"}], "]"}], "]"}], 
        RowBox[{"DenomSpaa", "[", 
         RowBox[{"p", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"k", "+", "1"}], ";;"}], "]"}], "]"}], "]"}]}]], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"Spaa", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", "m1", "]"}], "]"}], ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"t", ",", 
             RowBox[{"Cyc", "[", 
              RowBox[{
               RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
          ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"t", ",", "k"}], "]"}], "]"}], ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], "2"], 
       RowBox[{"MP2", "[", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"t", ",", "k"}], "]"}], "]"}], "]"}]], 
      FractionBox[
       RowBox[{
        RowBox[{"Spaa", "[", 
         RowBox[{"l1", ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], 
        RowBox[{"Spbb", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", 
            RowBox[{"-", "1"}], "]"}], "]"}], ",", "l1"}], "]"}], 
        RowBox[{"Spbb", "[", 
         RowBox[{"l2", ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", 
            RowBox[{"k", "+", "1"}], "]"}], "]"}]}], "]"}], 
        RowBox[{"Spaa", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", "m3", "]"}], "]"}], ",", "l2"}], "]"}]}], 
       RowBox[{
        RowBox[{"Spaa", "[", 
         RowBox[{"l1", ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
        RowBox[{"Spaa", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", "k", "]"}], "]"}], ",", "l2"}], "]"}]}]], 
      RowBox[{"Spaa", "[", 
       RowBox[{"l1", ",", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"t", ",", "k"}], "]"}], "]"}], ",", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"t", ",", 
           RowBox[{"Cyc", "[", 
            RowBox[{
             RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], ",", 
        RowBox[{"p", "[", 
         RowBox[{"[", "m1", "]"}], "]"}]}], "]"}], 
      RowBox[{"Spaa", "[", 
       RowBox[{
        RowBox[{"p", "[", 
         RowBox[{"[", "m1", "]"}], "]"}], ",", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"t", ",", 
           RowBox[{"Cyc", "[", 
            RowBox[{
             RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], ",", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"t", ",", "k"}], "]"}], "]"}], ",", "l2"}], "]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "k", "]"}], "]"}], ",", "l2"}], "]"}], 
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"Cyc", "[", 
              RowBox[{
               RowBox[{"t", "-", "1"}], ",", "p"}], "]"}], "]"}], "]"}], ",", 
           
           RowBox[{"p", "[", 
            RowBox[{"[", "t", "]"}], "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"t", ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"t", ",", 
              RowBox[{"k", "-", "1"}]}], "]"}], "]"}], ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}], "]"}], 
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"t", ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"t", ",", "k"}], "]"}], "]"}], ",", "l2"}], "]"}], 
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"m1", "+", "1"}], ",", "k"}], "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"t", ",", "k"}], "]"}], "]"}], ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"Cyc", "[", 
              RowBox[{
               RowBox[{"t", "-", "1"}], ",", "p"}], "]"}], "]"}], "]"}]}], 
          "]"}], 
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"m1", "+", "1"}], ",", "k"}], "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"t", "+", "1"}], ",", "p"}], "]"}], ",", "k"}], "]"}],
             "]"}], ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "t", "]"}], "]"}]}], "]"}]}], ")"}]}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Spaa", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", "0"}], 
       ",", 
       RowBox[{
        RowBox[{"Spab", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", "0"}], 
       ",", 
       RowBox[{
        RowBox[{"Spbb", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", 
        "0"}]}], "}"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.587374455382286*^9, 3.5873744716238117`*^9}, {
   3.587374564280504*^9, 3.587374583635062*^9}, {3.587374625348033*^9, 
   3.587374697286599*^9}, {3.587374924928173*^9, 3.5873751830215673`*^9}, {
   3.58737521344565*^9, 3.587375223669652*^9}, {3.587375257172206*^9, 
   3.587375260938312*^9}, {3.587375307780035*^9, 3.587375374968087*^9}, {
   3.587375425208074*^9, 3.587375426122959*^9}, {3.587375749869644*^9, 
   3.587375785653722*^9}, {3.587375857874063*^9, 3.587375858230315*^9}, {
   3.587375892080545*^9, 3.5873759122441998`*^9}, {3.58737656734664*^9, 
   3.5873765812025747`*^9}, {3.587376622091567*^9, 3.5873766553917837`*^9}, {
   3.587376709465341*^9, 3.587376739099394*^9}, {3.587377329590639*^9, 
   3.5873774663915*^9}, {3.5873775248067904`*^9, 3.587377539440243*^9}, {
   3.587377576184071*^9, 3.587377629313121*^9}, {3.5873777597469378`*^9, 
   3.5873777731157427`*^9}, 3.587377832834421*^9, {3.587377867791526*^9, 
   3.587377942249283*^9}, {3.587378092598255*^9, 3.587378093972509*^9}, {
   3.5873781408927107`*^9, 3.587378183250334*^9}, {3.587379801675427*^9, 
   3.5873798220953197`*^9}, {3.5873798553257523`*^9, 3.587379875009357*^9}, {
   3.587379946163755*^9, 3.587379976977005*^9}, {3.587380018638941*^9, 
   3.587380036711071*^9}, {3.587380423265563*^9, 3.587380426365518*^9}, 
   3.5874079657510843`*^9, {3.587747588267619*^9, 3.587747588473556*^9}, 
   3.588333982254105*^9, 3.5883345565532846`*^9, {3.588348312818738*^9, 
   3.5883483491210938`*^9}, {3.588348449774456*^9, 3.58834846897581*^9}, {
   3.588348503774747*^9, 3.5883485677738123`*^9}, {3.58834863635987*^9, 
   3.58834867816291*^9}, {3.5883487749022207`*^9, 3.588348787999042*^9}, {
   3.5883488854635468`*^9, 3.588349360936574*^9}, {3.5883501618898163`*^9, 
   3.588350174905395*^9}, {3.588350486429679*^9, 3.588350487825652*^9}, {
   3.588351070967494*^9, 3.5883510739504433`*^9}, {3.5883513139867268`*^9, 
   3.588351318914274*^9}, {3.588351475826668*^9, 3.5883514761004477`*^9}, {
   3.5883515338209953`*^9, 3.588351534308784*^9}, {3.588351846636631*^9, 
   3.588351846993293*^9}, {3.58835939162449*^9, 3.588359391907145*^9}, {
   3.5883598312169857`*^9, 3.58835992185441*^9}, {3.588359963265499*^9, 
   3.588360352454049*^9}, {3.5883603825245647`*^9, 3.588360388894895*^9}, {
   3.5883604785474253`*^9, 3.5883605074313173`*^9}, {3.588360545099167*^9, 
   3.588360572015847*^9}, {3.5883611649924088`*^9, 3.588361193966226*^9}, {
   3.5884289731361847`*^9, 3.588429005725164*^9}, {3.5884290373817797`*^9, 
   3.588429056893894*^9}, {3.588429120395463*^9, 3.588429146451323*^9}, {
   3.588440038409374*^9, 3.5884401382551622`*^9}, {3.588440187005775*^9, 
   3.588440214466209*^9}, {3.588440495775775*^9, 3.5884405623008432`*^9}, {
   3.588440692506896*^9, 3.588440751165175*^9}, 3.588449050829479*^9, 
   3.5884829468645782`*^9, {3.589558752186674*^9, 3.5895587752810802`*^9}, {
   3.589558815113978*^9, 3.5895589498970003`*^9}, {3.589558987873446*^9, 
   3.589559058638464*^9}, {3.589559116833042*^9, 3.58955913686607*^9}, {
   3.589559670614498*^9, 3.589559717152121*^9}, {3.589559747223352*^9, 
   3.589559823481173*^9}, {3.5895598700081997`*^9, 3.58955987361471*^9}, {
   3.589560192622772*^9, 3.5895602889255533`*^9}, {3.589560330869426*^9, 
   3.5895606792235947`*^9}, {3.589560714560038*^9, 3.5895607672728853`*^9}, {
   3.589560803171348*^9, 3.589561105046091*^9}, {3.5895611418312197`*^9, 
   3.5895611462856007`*^9}, 3.589561883959586*^9, 3.589561918868976*^9, {
   3.589562356960041*^9, 3.589562396256318*^9}, {3.5895624701171227`*^9, 
   3.589562470632636*^9}, {3.5895626465717297`*^9, 3.589562650782975*^9}, {
   3.589562798228919*^9, 3.589562807702667*^9}, 3.589562930402363*^9, {
   3.589563027103237*^9, 3.5895630763538647`*^9}, {3.589563122444146*^9, 
   3.5895631596086063`*^9}, {3.589564135406872*^9, 3.589564139241499*^9}, {
   3.589564368512167*^9, 3.589564391647792*^9}, {3.5895648456368837`*^9, 
   3.589564871066477*^9}, 3.58956504235352*^9, {3.5896040270039387`*^9, 
   3.589604120584044*^9}, {3.589604548428986*^9, 3.589604556629582*^9}, {
   3.5896047417624617`*^9, 3.589604756970118*^9}, {3.589604866139599*^9, 
   3.589604868669435*^9}, {3.5896049199376097`*^9, 3.5896049203726397`*^9}, {
   3.5896080066872473`*^9, 3.5896080392784433`*^9}, {3.589629681556573*^9, 
   3.589629863679892*^9}, {3.590163604156947*^9, 3.590163608244865*^9}, {
   3.590164198773056*^9, 3.5901642248310213`*^9}, {3.5901642841603327`*^9, 
   3.590164463155332*^9}, {3.590164570710555*^9, 3.590164606644683*^9}, {
   3.5901646415778503`*^9, 3.5901646745902777`*^9}, {3.590165638982345*^9, 
   3.5901656511802*^9}, {3.5901657353752193`*^9, 3.590165900940124*^9}, {
   3.5901661823277197`*^9, 3.590166268945464*^9}, {3.5901663049054947`*^9, 
   3.590166322893749*^9}, {3.590166397834988*^9, 3.5901664269439707`*^9}, {
   3.590166472216751*^9, 3.590166479723427*^9}, {3.5901665587674217`*^9, 
   3.590166609691782*^9}, {3.590166648107829*^9, 3.590166648292645*^9}, {
   3.5901667814951*^9, 3.590166821636662*^9}, {3.59016685188204*^9, 
   3.590167038146434*^9}, {3.59016709429813*^9, 3.5901671712119303`*^9}, {
   3.590167261162776*^9, 3.590167347186517*^9}, {3.5901714184979877`*^9, 
   3.5901714236395493`*^9}, {3.59017303389861*^9, 3.590173098793886*^9}, {
   3.5901732583369713`*^9, 3.590173271200037*^9}, {3.590208554684607*^9, 
   3.590208607396343*^9}, {3.590208722011047*^9, 3.590208737434698*^9}, {
   3.590208800582405*^9, 3.590208834953883*^9}, {3.590208878851124*^9, 
   3.5902090140372887`*^9}, {3.5902094773211737`*^9, 3.590209480944518*^9}, {
   3.590209535439331*^9, 3.59020959169274*^9}, {3.590213529272031*^9, 
   3.5902136438974237`*^9}, {3.590213725793303*^9, 3.5902138901578007`*^9}, {
   3.590214121662531*^9, 3.5902141521560373`*^9}, {3.590216499068328*^9, 
   3.590216641155924*^9}, {3.590216782424312*^9, 3.590216949214878*^9}, {
   3.590217076388062*^9, 3.590217111793418*^9}, {3.590217567381154*^9, 
   3.590217593310025*^9}, {3.590217650641098*^9, 3.5902176675331573`*^9}, {
   3.590217908452569*^9, 3.590217910056286*^9}, {3.590218248389708*^9, 
   3.590218249658482*^9}, {3.590218298549869*^9, 3.590218299987591*^9}, 
   3.590218398760803*^9, {3.59021843125858*^9, 3.590218473460723*^9}, {
   3.590382157535356*^9, 3.5903821580504913`*^9}, {3.590382188604498*^9, 
   3.59038218890639*^9}, {3.590382986339287*^9, 3.590382992124855*^9}, 
   3.590491432615141*^9, {3.5907272244647017`*^9, 3.5907272245386343`*^9}, {
   3.59072738902247*^9, 3.590727413279728*^9}, 3.590727934836783*^9, {
   3.590940318638468*^9, 3.590940324142282*^9}, {3.590940392029607*^9, 
   3.590940505691598*^9}, {3.59094129437922*^9, 3.590941295336931*^9}, 
   3.591613288018517*^9, 3.591613411750368*^9, 3.591613613263771*^9, {
   3.5916150476537237`*^9, 3.591615131969351*^9}, 3.591640425816729*^9, 
   3.5916415420226173`*^9, 3.59164157712589*^9}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"s", " ", "=", " ", 
     SubscriptBox["l", "2"]}], ",", " ", 
    RowBox[{"t", " ", "=", " ", "1"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"BoxFinalF", "[", 
     RowBox[{
     "k_Integer", ",", "m1_Integer", ",", "m2_Integer", ",", "m3_Integer", 
      ",", "p_List", ",", "P_List", ",", "l1_", ",", "l2_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"4", "\[Pi]"}], ")"}], 
          FractionBox["d", "2"]], "\[ImaginaryI]"}]]}], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"Spaa", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", "m1", "]"}], "]"}], ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", "m2", "]"}], "]"}]}], "]"}], "4"], 
       RowBox[{
        RowBox[{"DenomSpaa", "[", 
         RowBox[{"p", "[", 
          RowBox[{"[", 
           RowBox[{"1", ";;", "k"}], "]"}], "]"}], "]"}], 
        RowBox[{"DenomSpaa", "[", 
         RowBox[{"p", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"k", "+", "1"}], ";;"}], "]"}], "]"}], "]"}]}]], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"Spaa", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", "m1", "]"}], "]"}], ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", 
             RowBox[{"Cyc", "[", 
              RowBox[{
               RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
          ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], "2"], 
       RowBox[{"MP2", "[", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "k"}], "]"}], "]"}], "]"}]], 
      FractionBox[
       RowBox[{
        RowBox[{"Spaa", "[", 
         RowBox[{"l1", ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], 
        RowBox[{"Spbb", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", 
            RowBox[{"-", "1"}], "]"}], "]"}], ",", "l1"}], "]"}], 
        RowBox[{"Spbb", "[", 
         RowBox[{"l2", ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", 
            RowBox[{"k", "+", "1"}], "]"}], "]"}]}], "]"}], 
        RowBox[{"Spaa", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", "m3", "]"}], "]"}], ",", "l2"}], "]"}]}], 
       RowBox[{
        RowBox[{"Spaa", "[", 
         RowBox[{"l1", ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
        RowBox[{"Spaa", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", "k", "]"}], "]"}], ",", "l2"}], "]"}]}]], 
      RowBox[{"Spaa", "[", 
       RowBox[{"l1", ",", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", 
           RowBox[{"Cyc", "[", 
            RowBox[{
             RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], ",", 
        RowBox[{"p", "[", 
         RowBox[{"[", "m1", "]"}], "]"}]}], "]"}], 
      RowBox[{"Spaa", "[", 
       RowBox[{
        RowBox[{"p", "[", 
         RowBox[{"[", "m1", "]"}], "]"}], ",", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", 
           RowBox[{"Cyc", "[", 
            RowBox[{
             RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], ",", 
        RowBox[{"P", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "l2"}], "]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "k", "]"}], "]"}], ",", "l2"}], "]"}], 
         RowBox[{"Spaa", "[", 
          RowBox[{"l1", ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", 
              RowBox[{"k", "-", "1"}]}], "]"}], "]"}], ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}], "]"}], 
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "l2"}], "]"}], 
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"m1", "+", "1"}], ",", "k"}], "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "l1"}], "]"}], 
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"m1", "+", "1"}], ",", "k"}], "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"2", ",", "k"}], "]"}], "]"}], ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ")"}]}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Spaa", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", "0"}], 
       ",", 
       RowBox[{
        RowBox[{"Spab", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", "0"}], 
       ",", 
       RowBox[{
        RowBox[{"Spbb", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", 
        "0"}]}], "}"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.587374455382286*^9, 3.5873744716238117`*^9}, {
   3.587374564280504*^9, 3.587374583635062*^9}, {3.587374625348033*^9, 
   3.587374697286599*^9}, {3.587374924928173*^9, 3.5873751830215673`*^9}, {
   3.58737521344565*^9, 3.587375223669652*^9}, {3.587375257172206*^9, 
   3.587375260938312*^9}, {3.587375307780035*^9, 3.587375374968087*^9}, {
   3.587375425208074*^9, 3.587375426122959*^9}, {3.587375749869644*^9, 
   3.587375785653722*^9}, {3.587375857874063*^9, 3.587375858230315*^9}, {
   3.587375892080545*^9, 3.5873759122441998`*^9}, {3.58737656734664*^9, 
   3.5873765812025747`*^9}, {3.587376622091567*^9, 3.5873766553917837`*^9}, {
   3.587376709465341*^9, 3.587376739099394*^9}, {3.587377329590639*^9, 
   3.5873774663915*^9}, {3.5873775248067904`*^9, 3.587377539440243*^9}, {
   3.587377576184071*^9, 3.587377629313121*^9}, {3.5873777597469378`*^9, 
   3.5873777731157427`*^9}, 3.587377832834421*^9, {3.587377867791526*^9, 
   3.587377942249283*^9}, {3.587378092598255*^9, 3.587378093972509*^9}, {
   3.5873781408927107`*^9, 3.587378183250334*^9}, {3.587379801675427*^9, 
   3.5873798220953197`*^9}, {3.5873798553257523`*^9, 3.587379875009357*^9}, {
   3.587379946163755*^9, 3.587379976977005*^9}, {3.587380018638941*^9, 
   3.587380036711071*^9}, {3.587380423265563*^9, 3.587380426365518*^9}, 
   3.5874079657510843`*^9, {3.587747588267619*^9, 3.587747588473556*^9}, 
   3.588333982254105*^9, 3.5883345565532846`*^9, {3.588348312818738*^9, 
   3.5883483491210938`*^9}, {3.588348449774456*^9, 3.58834846897581*^9}, {
   3.588348503774747*^9, 3.5883485677738123`*^9}, {3.58834863635987*^9, 
   3.58834867816291*^9}, {3.5883487749022207`*^9, 3.588348787999042*^9}, {
   3.5883488854635468`*^9, 3.588349360936574*^9}, {3.5883501618898163`*^9, 
   3.588350174905395*^9}, {3.588350486429679*^9, 3.588350487825652*^9}, {
   3.588351070967494*^9, 3.5883510739504433`*^9}, {3.5883513139867268`*^9, 
   3.588351318914274*^9}, {3.588351475826668*^9, 3.5883514761004477`*^9}, {
   3.5883515338209953`*^9, 3.588351534308784*^9}, {3.588351846636631*^9, 
   3.588351846993293*^9}, {3.58835939162449*^9, 3.588359391907145*^9}, {
   3.5883598312169857`*^9, 3.58835992185441*^9}, {3.588359963265499*^9, 
   3.588360352454049*^9}, {3.5883603825245647`*^9, 3.588360388894895*^9}, {
   3.5883604785474253`*^9, 3.5883605074313173`*^9}, {3.588360545099167*^9, 
   3.588360572015847*^9}, {3.5883611649924088`*^9, 3.588361193966226*^9}, {
   3.5884289731361847`*^9, 3.588429005725164*^9}, {3.5884290373817797`*^9, 
   3.588429056893894*^9}, {3.588429120395463*^9, 3.588429146451323*^9}, {
   3.588440038409374*^9, 3.5884401382551622`*^9}, {3.588440187005775*^9, 
   3.588440214466209*^9}, {3.588440495775775*^9, 3.5884405623008432`*^9}, {
   3.588440692506896*^9, 3.588440751165175*^9}, 3.588449050829479*^9, 
   3.5884829468645782`*^9, {3.589558752186674*^9, 3.5895587752810802`*^9}, {
   3.589558815113978*^9, 3.5895589498970003`*^9}, {3.589558987873446*^9, 
   3.589559058638464*^9}, {3.589559116833042*^9, 3.58955913686607*^9}, {
   3.589559670614498*^9, 3.589559717152121*^9}, {3.589559747223352*^9, 
   3.589559823481173*^9}, {3.5895598700081997`*^9, 3.58955987361471*^9}, {
   3.589560192622772*^9, 3.5895602889255533`*^9}, {3.589560330869426*^9, 
   3.5895606792235947`*^9}, {3.589560714560038*^9, 3.5895607672728853`*^9}, {
   3.589560803171348*^9, 3.589561105046091*^9}, {3.5895611418312197`*^9, 
   3.5895611462856007`*^9}, 3.589561883959586*^9, 3.589561918868976*^9, {
   3.589562356960041*^9, 3.589562396256318*^9}, {3.5895624701171227`*^9, 
   3.589562470632636*^9}, {3.5895626465717297`*^9, 3.589562650782975*^9}, {
   3.589562798228919*^9, 3.589562807702667*^9}, 3.589562930402363*^9, {
   3.589563027103237*^9, 3.5895630763538647`*^9}, {3.589563122444146*^9, 
   3.5895631596086063`*^9}, {3.589564135406872*^9, 3.589564139241499*^9}, {
   3.589564368512167*^9, 3.589564391647792*^9}, {3.5895648456368837`*^9, 
   3.589564871066477*^9}, 3.58956504235352*^9, {3.5896040270039387`*^9, 
   3.589604120584044*^9}, {3.589604548428986*^9, 3.589604556629582*^9}, {
   3.5896047417624617`*^9, 3.589604756970118*^9}, {3.589604866139599*^9, 
   3.589604868669435*^9}, {3.5896049199376097`*^9, 3.5896049203726397`*^9}, {
   3.5896080066872473`*^9, 3.5896080392784433`*^9}, {3.589629681556573*^9, 
   3.589629863679892*^9}, {3.590163604156947*^9, 3.590163608244865*^9}, {
   3.590164198773056*^9, 3.5901642248310213`*^9}, {3.5901642841603327`*^9, 
   3.590164463155332*^9}, {3.590164570710555*^9, 3.590164606644683*^9}, {
   3.5901646415778503`*^9, 3.5901646745902777`*^9}, {3.590165638982345*^9, 
   3.5901656511802*^9}, {3.5901657353752193`*^9, 3.590165900940124*^9}, {
   3.5901661823277197`*^9, 3.590166268945464*^9}, {3.5901663049054947`*^9, 
   3.590166322893749*^9}, {3.590166397834988*^9, 3.5901664269439707`*^9}, {
   3.590166472216751*^9, 3.590166479723427*^9}, {3.5901665587674217`*^9, 
   3.590166609691782*^9}, {3.590166648107829*^9, 3.590166648292645*^9}, {
   3.5901667814951*^9, 3.590166821636662*^9}, {3.59016685188204*^9, 
   3.590167038146434*^9}, {3.59016709429813*^9, 3.5901671712119303`*^9}, {
   3.590167261162776*^9, 3.590167347186517*^9}, {3.5901714184979877`*^9, 
   3.5901714236395493`*^9}, {3.59017303389861*^9, 3.590173098793886*^9}, {
   3.5901732583369713`*^9, 3.590173271200037*^9}, {3.590208554684607*^9, 
   3.590208607396343*^9}, {3.590208722011047*^9, 3.590208737434698*^9}, {
   3.590208800582405*^9, 3.590208834953883*^9}, {3.590208878851124*^9, 
   3.5902090140372887`*^9}, {3.5902094773211737`*^9, 3.590209480944518*^9}, {
   3.590209535439331*^9, 3.59020959169274*^9}, {3.590213529272031*^9, 
   3.5902136438974237`*^9}, {3.590213725793303*^9, 3.5902138901578007`*^9}, {
   3.590214121662531*^9, 3.5902141521560373`*^9}, {3.5902155244723682`*^9, 
   3.59021552910072*^9}, 3.590215624002421*^9, {3.590215657402423*^9, 
   3.5902157355792103`*^9}, {3.590215771358428*^9, 3.5902160183067923`*^9}, 
   3.590216190185504*^9, {3.590223544028965*^9, 3.590223548811363*^9}, {
   3.5902238770979767`*^9, 3.5902239057629013`*^9}, {3.590223973313908*^9, 
   3.5902241513005533`*^9}, {3.590224671994562*^9, 3.590224854005972*^9}, {
   3.59022488864382*^9, 3.590224928572917*^9}, {3.590382158061607*^9, 
   3.590382158689026*^9}, {3.5903821889167023`*^9, 3.590382189188396*^9}, {
   3.590383004665031*^9, 3.590383136355414*^9}, 3.590491436548231*^9, {
   3.590727224544345*^9, 3.5907272245849857`*^9}, {3.590727413291898*^9, 
   3.590727413306377*^9}, 3.5907279348381033`*^9, {3.590940524388356*^9, 
   3.5909405285739927`*^9}, {3.590940594267778*^9, 3.590940642257286*^9}, {
   3.590946643608294*^9, 3.5909466543666267`*^9}, 3.591613288024976*^9, 
   3.591613411764773*^9, {3.591615158129025*^9, 3.591615295438802*^9}, 
   3.5916404277801237`*^9, 3.591641542032262*^9, 3.59164157713771*^9}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 2}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 4}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"s", " ", "\[Element]", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["m", "2"], "+", "1"}], ",", "...", ",", "k"}], "}"}]}], 
    ",", " ", 
    RowBox[{"t", " ", "=", " ", 
     RowBox[{"-", 
      SubscriptBox["l", "1"]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"BoxStandardD", "[", 
     RowBox[{
     "k_Integer", ",", "m1_Integer", ",", "m2_Integer", ",", "m3_Integer", 
      ",", "s_Integer", ",", "p_List", ",", "P_List", ",", "l1_", ",", 
      "l2_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"2", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"4", "\[Pi]"}], ")"}], 
         FractionBox["d", "2"]], "\[ImaginaryI]"}]], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"Spaa", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", "m1", "]"}], "]"}], ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", "m2", "]"}], "]"}]}], "]"}], "4"], 
       RowBox[{
        RowBox[{"DenomSpaa", "[", 
         RowBox[{"p", "[", 
          RowBox[{"[", 
           RowBox[{"1", ";;", "k"}], "]"}], "]"}], "]"}], 
        RowBox[{"DenomSpaa", "[", 
         RowBox[{"p", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"k", "+", "1"}], ";;"}], "]"}], "]"}], "]"}]}]], 
      RowBox[{"Spaa", "[", 
       RowBox[{
        RowBox[{"p", "[", 
         RowBox[{"[", 
          RowBox[{"Cyc", "[", 
           RowBox[{
            RowBox[{"s", "-", "1"}], ",", "p"}], "]"}], "]"}], "]"}], ",", 
        RowBox[{"p", "[", 
         RowBox[{"[", "s", "]"}], "]"}]}], "]"}], 
      FractionBox[
       RowBox[{
        RowBox[{"Spaa", "[", 
         RowBox[{"l1", ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", "m1", "]"}], "]"}]}], "]"}], 
        RowBox[{"Spaa", "[", 
         RowBox[{"l1", ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], 
        RowBox[{"Spbb", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", 
            RowBox[{"-", "1"}], "]"}], "]"}], ",", "l1"}], "]"}], 
        RowBox[{"Spbb", "[", 
         RowBox[{"l2", ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", 
            RowBox[{"k", "+", "1"}], "]"}], "]"}]}], "]"}], 
        RowBox[{"Spaa", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", "m3", "]"}], "]"}], ",", "l2"}], "]"}]}], 
       RowBox[{
        RowBox[{"Spaa", "[", 
         RowBox[{"l1", ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
        RowBox[{"Spaa", "[", 
         RowBox[{"l1", ",", "l2"}], "]"}], 
        RowBox[{"Spaa", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", "k", "]"}], "]"}], ",", "l2"}], "]"}]}]], 
      FractionBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", "m1", "]"}], "]"}], ",", "l1"}], "]"}], 
          RowBox[{"Spba", "[", 
           RowBox[{"l1", ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"s", ",", "k"}], "]"}], "]"}], ",", "l2"}], "]"}]}], 
         "-", 
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"s", ",", "k"}], "]"}], "]"}], ",", "l2"}], "]"}]}], 
        ")"}], 
       RowBox[{
        RowBox[{"Spaa", "[", 
         RowBox[{"l1", ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", 
             RowBox[{"Cyc", "[", 
              RowBox[{
               RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
          ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"m1", "+", "1"}], ",", 
             RowBox[{"Cyc", "[", 
              RowBox[{
               RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
          ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", "m1", "]"}], "]"}]}], "]"}], 
        RowBox[{"Spaa", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", "m1", "]"}], "]"}], ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"m1", "+", "1"}], ",", 
             RowBox[{"Cyc", "[", 
              RowBox[{
               RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
          ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"s", ",", "k"}], "]"}], "]"}], ",", "l2"}], "]"}]}]], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Spaa", "[", 
            RowBox[{"l1", ",", 
             RowBox[{"p", "[", 
              RowBox[{"[", "m1", "]"}], "]"}]}], "]"}], 
           RowBox[{"Spaa", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "m3", "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"m1", ",", 
                RowBox[{"Cyc", "[", 
                 RowBox[{
                  RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
             ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"s", ",", "k"}], "]"}], "]"}], ",", "l2"}], "]"}]}], 
          "+", 
          RowBox[{
           RowBox[{"Spaa", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "m3", "]"}], "]"}], ",", 
             RowBox[{"p", "[", 
              RowBox[{"[", "m1", "]"}], "]"}]}], "]"}], 
           RowBox[{"Spaa", "[", 
            RowBox[{"l1", ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", 
                RowBox[{"Cyc", "[", 
                 RowBox[{
                  RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}],
              ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"s", ",", "k"}], "]"}], "]"}], ",", "l2"}], "]"}]}]}], 
         ")"}], "2"], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Spaa", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "m1", "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", 
                RowBox[{"Cyc", "[", 
                 RowBox[{
                  RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}],
              ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", 
                RowBox[{"Cyc", "[", 
                 RowBox[{
                  RowBox[{"s", "-", "2"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
             ",", 
             RowBox[{"p", "[", 
              RowBox[{"[", 
               RowBox[{"Cyc", "[", 
                RowBox[{
                 RowBox[{"s", "-", "1"}], ",", "p"}], "]"}], "]"}], "]"}]}], 
            "]"}], "-", 
           RowBox[{
            RowBox[{"Spaa", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "m1", "]"}], "]"}], ",", "l1"}], "]"}], 
            RowBox[{"Spba", "[", 
             RowBox[{"l1", ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", 
                 RowBox[{"Cyc", "[", 
                  RowBox[{
                   RowBox[{"s", "-", "2"}], ",", "p"}], "]"}]}], "]"}], "]"}],
               ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", 
                RowBox[{"Cyc", "[", 
                 RowBox[{
                  RowBox[{"s", "-", "1"}], ",", "p"}], "]"}], "]"}], "]"}]}], 
             "]"}]}], "-", 
           RowBox[{
            RowBox[{"Spab", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "m1", "]"}], "]"}], ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", 
                 RowBox[{"Cyc", "[", 
                  RowBox[{
                   RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], 
               "]"}], ",", "l1"}], "]"}], 
            RowBox[{"Spaa", "[", 
             RowBox[{"l1", ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", 
                RowBox[{"Cyc", "[", 
                 RowBox[{
                  RowBox[{"s", "-", "1"}], ",", "p"}], "]"}], "]"}], "]"}]}], 
             "]"}]}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Spaa", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "m1", "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", 
                RowBox[{"Cyc", "[", 
                 RowBox[{
                  RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}],
              ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", 
                RowBox[{"Cyc", "[", 
                 RowBox[{
                  RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
             ",", 
             RowBox[{"p", "[", 
              RowBox[{"[", "s", "]"}], "]"}]}], "]"}], "-", 
           RowBox[{
            RowBox[{"Spaa", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "m1", "]"}], "]"}], ",", "l1"}], "]"}], 
            RowBox[{"Spba", "[", 
             RowBox[{"l1", ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", 
                 RowBox[{"Cyc", "[", 
                  RowBox[{
                   RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}],
               ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", "s", "]"}], "]"}]}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"Spab", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "m1", "]"}], "]"}], ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", 
                 RowBox[{"Cyc", "[", 
                  RowBox[{
                   RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], 
               "]"}], ",", "l1"}], "]"}], 
            RowBox[{"Spaa", "[", 
             RowBox[{"l1", ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", "s", "]"}], "]"}]}], "]"}]}]}], ")"}]}], 
        ")"}]}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Spaa", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", "0"}], 
       ",", 
       RowBox[{
        RowBox[{"Spab", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", "0"}], 
       ",", 
       RowBox[{
        RowBox[{"Spbb", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", 
        "0"}]}], "}"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.587374455382286*^9, 3.5873744716238117`*^9}, {
   3.587374564280504*^9, 3.587374583635062*^9}, {3.587374625348033*^9, 
   3.587374697286599*^9}, {3.587374924928173*^9, 3.5873751830215673`*^9}, {
   3.58737521344565*^9, 3.587375223669652*^9}, {3.587375257172206*^9, 
   3.587375260938312*^9}, {3.587375307780035*^9, 3.587375374968087*^9}, {
   3.587375425208074*^9, 3.587375426122959*^9}, {3.587375749869644*^9, 
   3.587375785653722*^9}, {3.587375857874063*^9, 3.587375858230315*^9}, {
   3.587375892080545*^9, 3.5873759122441998`*^9}, {3.58737656734664*^9, 
   3.5873765812025747`*^9}, {3.587376622091567*^9, 3.5873766553917837`*^9}, {
   3.587376709465341*^9, 3.587376739099394*^9}, {3.587377329590639*^9, 
   3.5873774663915*^9}, {3.5873775248067904`*^9, 3.587377539440243*^9}, {
   3.587377576184071*^9, 3.587377629313121*^9}, {3.5873777597469378`*^9, 
   3.5873777731157427`*^9}, 3.587377832834421*^9, {3.587377867791526*^9, 
   3.587377942249283*^9}, {3.587378092598255*^9, 3.587378093972509*^9}, {
   3.5873781408927107`*^9, 3.587378183250334*^9}, {3.587379801675427*^9, 
   3.5873798220953197`*^9}, {3.5873798553257523`*^9, 3.587379875009357*^9}, {
   3.587379946163755*^9, 3.587379976977005*^9}, {3.587380018638941*^9, 
   3.587380036711071*^9}, {3.587380423265563*^9, 3.587380426365518*^9}, 
   3.5874079657510843`*^9, {3.587747588267619*^9, 3.587747588473556*^9}, 
   3.588333982254105*^9, 3.5883345565532846`*^9, {3.588348312818738*^9, 
   3.5883483491210938`*^9}, {3.588348449774456*^9, 3.58834846897581*^9}, {
   3.588348503774747*^9, 3.5883485677738123`*^9}, {3.58834863635987*^9, 
   3.58834867816291*^9}, {3.5883487749022207`*^9, 3.588348787999042*^9}, {
   3.5883488854635468`*^9, 3.588349360936574*^9}, {3.5883501618898163`*^9, 
   3.588350174905395*^9}, {3.588350486429679*^9, 3.588350487825652*^9}, {
   3.588351070967494*^9, 3.5883510739504433`*^9}, {3.5883513139867268`*^9, 
   3.588351318914274*^9}, {3.588351475826668*^9, 3.5883514761004477`*^9}, {
   3.5883515338209953`*^9, 3.588351534308784*^9}, {3.588351846636631*^9, 
   3.588351846993293*^9}, {3.58835939162449*^9, 3.588359391907145*^9}, {
   3.5883598312169857`*^9, 3.58835992185441*^9}, {3.588359963265499*^9, 
   3.588360352454049*^9}, {3.5883603825245647`*^9, 3.588360388894895*^9}, {
   3.5883604785474253`*^9, 3.5883605074313173`*^9}, {3.588360545099167*^9, 
   3.588360572015847*^9}, {3.5883611649924088`*^9, 3.588361193966226*^9}, {
   3.5884289731361847`*^9, 3.588429005725164*^9}, {3.5884290373817797`*^9, 
   3.588429056893894*^9}, {3.588429120395463*^9, 3.588429146451323*^9}, {
   3.588440038409374*^9, 3.5884401382551622`*^9}, {3.588440187005775*^9, 
   3.588440214466209*^9}, {3.588440495775775*^9, 3.5884405623008432`*^9}, {
   3.588440692506896*^9, 3.588440751165175*^9}, 3.588449050829479*^9, 
   3.5884829468645782`*^9, {3.589558752186674*^9, 3.5895587752810802`*^9}, {
   3.589558815113978*^9, 3.5895589498970003`*^9}, {3.589558987873446*^9, 
   3.589559058638464*^9}, {3.589559116833042*^9, 3.58955913686607*^9}, {
   3.589559670614498*^9, 3.589559717152121*^9}, {3.589559747223352*^9, 
   3.589559823481173*^9}, {3.5895598700081997`*^9, 3.58955987361471*^9}, {
   3.589560192622772*^9, 3.5895602889255533`*^9}, {3.589560330869426*^9, 
   3.5895606792235947`*^9}, {3.589560714560038*^9, 3.5895607672728853`*^9}, {
   3.589560803171348*^9, 3.589561105046091*^9}, {3.5895611418312197`*^9, 
   3.5895611462856007`*^9}, 3.589561883959586*^9, 3.589561918868976*^9, {
   3.589562356960041*^9, 3.589562396256318*^9}, {3.5895624701171227`*^9, 
   3.589562470632636*^9}, {3.5895626465717297`*^9, 3.589562650782975*^9}, {
   3.589562798228919*^9, 3.589562807702667*^9}, 3.589562930402363*^9, {
   3.589563027103237*^9, 3.5895630763538647`*^9}, {3.589563122444146*^9, 
   3.5895631596086063`*^9}, {3.589564135406872*^9, 3.589564139241499*^9}, {
   3.589564368512167*^9, 3.589564391647792*^9}, {3.5895648456368837`*^9, 
   3.589564871066477*^9}, 3.58956504235352*^9, {3.5896040270039387`*^9, 
   3.589604120584044*^9}, {3.589604548428986*^9, 3.589604556629582*^9}, {
   3.5896047417624617`*^9, 3.589604756970118*^9}, {3.589604866139599*^9, 
   3.589604868669435*^9}, {3.5896049199376097`*^9, 3.5896049203726397`*^9}, {
   3.5896080066872473`*^9, 3.5896080392784433`*^9}, {3.589629681556573*^9, 
   3.589629863679892*^9}, {3.590163604156947*^9, 3.590163608244865*^9}, {
   3.590164198773056*^9, 3.5901642248310213`*^9}, {3.5901642841603327`*^9, 
   3.590164463155332*^9}, {3.590164570710555*^9, 3.590164606644683*^9}, {
   3.5901646415778503`*^9, 3.5901646745902777`*^9}, {3.590165638982345*^9, 
   3.5901656511802*^9}, {3.5901657353752193`*^9, 3.590165900940124*^9}, {
   3.5901661823277197`*^9, 3.590166268945464*^9}, {3.5901663049054947`*^9, 
   3.590166322893749*^9}, {3.590166397834988*^9, 3.5901664269439707`*^9}, {
   3.590166472216751*^9, 3.590166479723427*^9}, {3.5901665587674217`*^9, 
   3.590166609691782*^9}, {3.590166648107829*^9, 3.590166648292645*^9}, {
   3.5901667814951*^9, 3.590166821636662*^9}, {3.59016685188204*^9, 
   3.590167038146434*^9}, {3.59016709429813*^9, 3.5901671712119303`*^9}, {
   3.590167261162776*^9, 3.590167347186517*^9}, {3.5901714184979877`*^9, 
   3.5901714236395493`*^9}, {3.59017303389861*^9, 3.590173098793886*^9}, {
   3.5901732583369713`*^9, 3.590173271200037*^9}, {3.590208554684607*^9, 
   3.590208607396343*^9}, {3.590208722011047*^9, 3.590208737434698*^9}, {
   3.590208800582405*^9, 3.590208834953883*^9}, {3.590208878851124*^9, 
   3.5902090140372887`*^9}, {3.5902094773211737`*^9, 3.590209480944518*^9}, {
   3.590209535439331*^9, 3.59020959169274*^9}, {3.590213529272031*^9, 
   3.5902136438974237`*^9}, {3.590213725793303*^9, 3.5902138901578007`*^9}, {
   3.590214121662531*^9, 3.5902141521560373`*^9}, {3.590225561945416*^9, 
   3.590225577987329*^9}, 3.5902257257491837`*^9, {3.590225819469912*^9, 
   3.590225835697645*^9}, {3.590227486602386*^9, 3.590227672332629*^9}, {
   3.590227732743013*^9, 3.5902277844250402`*^9}, {3.590227821404702*^9, 
   3.5902278218051853`*^9}, {3.590227855130559*^9, 3.590227869010757*^9}, {
   3.590228020273273*^9, 3.5902283573352423`*^9}, {3.590228402982251*^9, 
   3.590228546856996*^9}, {3.590228697575314*^9, 3.5902288402698927`*^9}, {
   3.5902289000889378`*^9, 3.5902289400116253`*^9}, {3.590228983578733*^9, 
   3.590229037113625*^9}, {3.5902290907220984`*^9, 3.590229140750474*^9}, {
   3.590229175726454*^9, 3.590229194408712*^9}, {3.590229242674402*^9, 
   3.590229324369781*^9}, {3.590229355920363*^9, 3.59022935798133*^9}, {
   3.5902293920552263`*^9, 3.590229682429399*^9}, {3.590232364371521*^9, 
   3.5902324442277308`*^9}, 3.590239761670339*^9, 3.590240028223233*^9, {
   3.5903821587213583`*^9, 3.590382191800714*^9}, {3.590383203846692*^9, 
   3.5903832081824713`*^9}, {3.590491337734231*^9, 3.590491347647656*^9}, {
   3.590727224609456*^9, 3.590727225358062*^9}, {3.590727413351139*^9, 
   3.590727413516436*^9}, 3.5907279348435917`*^9, {3.590940716382677*^9, 
   3.5909407808817377`*^9}, {3.590940816455778*^9, 3.590940876909246*^9}, 
   3.590940915349908*^9, {3.590940957384884*^9, 3.590941075783575*^9}, {
   3.590941284203904*^9, 3.590941285318528*^9}, 3.591613288031563*^9, 
   3.5916134117854643`*^9, 3.591613613279512*^9, {3.591615413886972*^9, 
   3.591615680521635*^9}, {3.591615826644878*^9, 3.591616106148254*^9}, {
   3.591641250698905*^9, 3.5916412511685953`*^9}, 3.591641542044898*^9, {
   3.5916415771520357`*^9, 3.591641601031753*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 2}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 4},
 CellChangeTimes->{3.590727934843697*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Massive", "-", 
   RowBox[{"pole", " ", "containing", " ", "terms"}]}], " ", "*)"}]], "Input",\

 CellChangeTimes->{{3.590381321873191*^9, 3.590381332129685*^9}, 
   3.59072793484379*^9}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3},
 CellChangeTimes->{3.590727934843869*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"s", " ", "=", " ", 
     RowBox[{
      RowBox[{
       SubscriptBox["m", "1"], "+", "2"}], " ", "=", " ", 
      RowBox[{
       SubscriptBox["m", "2"], "+", "1"}]}]}], ",", " ", 
    RowBox[{"t", " ", "=", " ", 
     RowBox[{"-", 
      SubscriptBox["l", "1"]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"BoxAdjacentD", "[", 
     RowBox[{
     "k_Integer", ",", "m1_Integer", ",", "m3_Integer", ",", "p_List", ",", 
      "P_List", ",", "l1_", ",", "l2_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"2", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"4", "\[Pi]"}], ")"}], 
         FractionBox["d", "2"]], "\[ImaginaryI]"}]], 
      FractionBox[
       RowBox[{
        RowBox[{"Spaa", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", "m1", "]"}], "]"}], ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", 
            RowBox[{"m1", "+", "1"}], "]"}], "]"}]}], "]"}], 
        RowBox[{"Spaa", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", 
            RowBox[{"m1", "+", "1"}], "]"}], "]"}], ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", 
            RowBox[{"Cyc", "[", 
             RowBox[{
              RowBox[{"m1", "+", "2"}], ",", "p"}], "]"}], "]"}], "]"}]}], 
         "]"}]}], 
       RowBox[{
        RowBox[{"DenomSpaa", "[", 
         RowBox[{"p", "[", 
          RowBox[{"[", 
           RowBox[{"1", ";;", "k"}], "]"}], "]"}], "]"}], 
        RowBox[{"DenomSpaa", "[", 
         RowBox[{"p", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"k", "+", "1"}], ";;"}], "]"}], "]"}], "]"}]}]], 
      FractionBox[
       RowBox[{
        RowBox[{"Spaa", "[", 
         RowBox[{"l1", ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", "m1", "]"}], "]"}]}], "]"}], 
        RowBox[{"Spaa", "[", 
         RowBox[{"l1", ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], 
        RowBox[{"Spbb", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", 
            RowBox[{"-", "1"}], "]"}], "]"}], ",", "l1"}], "]"}], 
        RowBox[{"Spbb", "[", 
         RowBox[{"l2", ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", 
            RowBox[{"k", "+", "1"}], "]"}], "]"}]}], "]"}], 
        RowBox[{"Spaa", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", "m3", "]"}], "]"}], ",", "l2"}], "]"}]}], 
       RowBox[{
        RowBox[{"Spaa", "[", 
         RowBox[{"l1", ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
        RowBox[{"Spaa", "[", 
         RowBox[{"l1", ",", "l2"}], "]"}], 
        RowBox[{"Spaa", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", "k", "]"}], "]"}], ",", "l2"}], "]"}]}]], 
      FractionBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"m1", "+", "2"}], ",", "p"}], "]"}], ",", "k"}], 
             "]"}], "]"}], ",", "l2"}], "]"}], "-", 
         RowBox[{
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", "m1", "]"}], "]"}], ",", "l1"}], "]"}], 
          RowBox[{"Spba", "[", 
           RowBox[{"l1", ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Cyc", "[", 
                RowBox[{
                 RowBox[{"m1", "+", "2"}], ",", "p"}], "]"}], ",", "k"}], 
              "]"}], "]"}], ",", "l2"}], "]"}]}]}], ")"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"MP2", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "m1"}], "]"}], "]"}], "]"}], "-", 
          RowBox[{"Spab", "[", 
           RowBox[{"l1", ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", "l1"}], "]"}]}], 
         ")"}], 
        RowBox[{"Spab", "[", 
         RowBox[{"l1", ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", 
            RowBox[{"m1", "+", "1"}], "]"}], "]"}]}], "]"}], 
        RowBox[{"Spba", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", 
            RowBox[{"m1", "+", "1"}], "]"}], "]"}], ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Cyc", "[", 
              RowBox[{
               RowBox[{"m1", "+", "2"}], ",", "p"}], "]"}], ",", "k"}], "]"}],
            "]"}], ",", "l2"}], "]"}]}]], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Spaa", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "m1", "]"}], "]"}], ",", 
             RowBox[{"p", "[", 
              RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], 
           RowBox[{"Spaa", "[", 
            RowBox[{"l1", ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", 
                RowBox[{"Cyc", "[", 
                 RowBox[{
                  RowBox[{"m1", "+", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}],
              ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"Cyc", "[", 
                 RowBox[{
                  RowBox[{"m1", "+", "2"}], ",", "p"}], "]"}], ",", "k"}], 
               "]"}], "]"}], ",", "l2"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"Spaa", "[", 
            RowBox[{"l1", ",", 
             RowBox[{"p", "[", 
              RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], 
           RowBox[{"Spaa", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "m1", "]"}], "]"}], ",", 
             RowBox[{"p", "[", 
              RowBox[{"[", 
               RowBox[{"m1", "+", "1"}], "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"Cyc", "[", 
                 RowBox[{
                  RowBox[{"m1", "+", "2"}], ",", "p"}], "]"}], ",", "k"}], 
               "]"}], "]"}], ",", "l2"}], "]"}]}]}], ")"}], "2"], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"m1", "+", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"Cyc", "[", 
              RowBox[{
               RowBox[{"m1", "+", "2"}], ",", "p"}], "]"}], "]"}], "]"}]}], 
          "]"}], "-", 
         RowBox[{
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", "m1", "]"}], "]"}], ",", "l1"}], "]"}], 
          RowBox[{"Spba", "[", 
           RowBox[{"l1", ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", 
               RowBox[{"Cyc", "[", 
                RowBox[{
                 RowBox[{"m1", "+", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
            ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"m1", "+", "2"}], ",", "p"}], "]"}], "]"}], "]"}]}], 
           "]"}]}], "-", 
         RowBox[{
          RowBox[{"Spab", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", "m1", "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", 
               RowBox[{"Cyc", "[", 
                RowBox[{
                 RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
            ",", "l1"}], "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{"l1", ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"m1", "+", "2"}], ",", "p"}], "]"}], "]"}], "]"}]}], 
           "]"}]}]}], ")"}]}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Spaa", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", "0"}], 
       ",", 
       RowBox[{
        RowBox[{"Spab", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", "0"}], 
       ",", 
       RowBox[{
        RowBox[{"Spbb", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", 
        "0"}]}], "}"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.590384195551105*^9, 3.590384268047461*^9}, {
   3.590384334744281*^9, 3.590384340277464*^9}, {3.590384447656784*^9, 
   3.590384532841393*^9}, {3.590385421576602*^9, 3.5903855553847923`*^9}, {
   3.590385694304695*^9, 3.590385813088605*^9}, {3.590385875269388*^9, 
   3.590385949911072*^9}, {3.590386067077384*^9, 3.590386343031125*^9}, {
   3.590386733030922*^9, 3.590386962055922*^9}, {3.590387585678011*^9, 
   3.590387595762554*^9}, {3.590387633692923*^9, 3.590387775259239*^9}, {
   3.5903878975841293`*^9, 3.590387897761764*^9}, {3.590389607428257*^9, 
   3.590389727211351*^9}, 3.590491395620824*^9, {3.590727225387581*^9, 
   3.590727225914064*^9}, {3.590727413584221*^9, 3.590727414336499*^9}, 
   3.590727934849496*^9, {3.590941478769516*^9, 3.5909414823348083`*^9}, {
   3.5909415913373327`*^9, 3.590941695159165*^9}, 3.5916132880455017`*^9, 
   3.591613411810491*^9, 3.5916136132964983`*^9, {3.591616198904112*^9, 
   3.591616206736726*^9}, {3.591616245769298*^9, 3.591616285567793*^9}, {
   3.591616439436674*^9, 3.59161646374543*^9}, {3.591616504546328*^9, 
   3.591616549955064*^9}, {3.59161658219343*^9, 3.59161682744917*^9}, 
   3.591641055190102*^9, 3.591641542057003*^9, 3.591641577165691*^9, 
   3.591644224211256*^9}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3},
 CellChangeTimes->{3.5907279348495913`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"s", " ", "=", " ", 
     RowBox[{
      RowBox[{
       SubscriptBox["m", "1"], "+", "2"}], " ", "\[NotEqual]", " ", 
      RowBox[{
       SubscriptBox["m", "2"], "+", "1"}]}]}], ",", " ", 
    RowBox[{"t", " ", "=", " ", 
     RowBox[{"-", 
      SubscriptBox["l", "1"]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"BoxFirstC", "[", 
     RowBox[{
     "k_Integer", ",", "m1_Integer", ",", "m2_Integer", ",", "m3_Integer", 
      ",", "p_List", ",", "P_List", ",", "l1_", ",", "l2_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"4", "\[Pi]"}], ")"}], 
          FractionBox["d", "2"]], "\[ImaginaryI]"}]]}], 
      FractionBox[
       RowBox[{
        RowBox[{"Spaa", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", "m1", "]"}], "]"}], ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", 
            RowBox[{"m1", "+", "1"}], "]"}], "]"}]}], "]"}], 
        RowBox[{"Spaa", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", 
            RowBox[{"m1", "+", "1"}], "]"}], "]"}], ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", 
            RowBox[{"Cyc", "[", 
             RowBox[{
              RowBox[{"m1", "+", "2"}], ",", "p"}], "]"}], "]"}], "]"}]}], 
         "]"}]}], 
       RowBox[{
        RowBox[{"DenomSpaa", "[", 
         RowBox[{"p", "[", 
          RowBox[{"[", 
           RowBox[{"1", ";;", "k"}], "]"}], "]"}], "]"}], 
        RowBox[{"DenomSpaa", "[", 
         RowBox[{"p", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"k", "+", "1"}], ";;"}], "]"}], "]"}], "]"}]}]], 
      FractionBox[
       RowBox[{
        RowBox[{"Spaa", "[", 
         RowBox[{"l1", ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", "m1", "]"}], "]"}]}], "]"}], 
        RowBox[{"Spaa", "[", 
         RowBox[{"l1", ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], 
        RowBox[{"Spbb", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", 
            RowBox[{"-", "1"}], "]"}], "]"}], ",", "l1"}], "]"}], 
        RowBox[{"Spbb", "[", 
         RowBox[{"l2", ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", 
            RowBox[{"k", "+", "1"}], "]"}], "]"}]}], "]"}], 
        RowBox[{"Spaa", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", "m2", "]"}], "]"}], ",", "l2"}], "]"}], 
        RowBox[{"Spaa", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", "m3", "]"}], "]"}], ",", "l2"}], "]"}]}], 
       RowBox[{
        RowBox[{"Spaa", "[", 
         RowBox[{"l1", ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
        RowBox[{"Spaa", "[", 
         RowBox[{"l1", ",", "l2"}], "]"}], 
        RowBox[{"Spaa", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", "k", "]"}], "]"}], ",", "l2"}], "]"}]}]], 
      FractionBox["1", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"MP2", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "m1"}], "]"}], "]"}], "]"}], "-", 
          RowBox[{"Spab", "[", 
           RowBox[{"l1", ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", "l1"}], "]"}]}], 
         ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"MP2", "[", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", 
              RowBox[{"m1", "+", "1"}]}], "]"}], "]"}], "]"}], "-", 
          RowBox[{"Spab", "[", 
           RowBox[{"l1", ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", 
               RowBox[{"m1", "+", "1"}]}], "]"}], "]"}], ",", "l1"}], "]"}]}],
          ")"}]}]], 
      FractionBox["1", 
       RowBox[{
        RowBox[{"Spab", "[", 
         RowBox[{"l1", ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", 
            RowBox[{"m1", "+", "1"}], "]"}], "]"}]}], "]"}], 
        RowBox[{"Spba", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", 
            RowBox[{"m1", "+", "1"}], "]"}], "]"}], ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"m1", "+", "2"}], ",", "k"}], "]"}], "]"}], ",", "l2"}], 
         "]"}]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Spab", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", "m1", "]"}], "]"}], ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", 
            RowBox[{"m1", "+", "1"}], "]"}], "]"}]}], "]"}], "-", 
        RowBox[{
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}], ",", "l1"}], "]"}], 
         RowBox[{"Spbb", "[", 
          RowBox[{"l1", ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"m1", "+", "1"}], "]"}], "]"}]}], "]"}]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Spab", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", "m2", "]"}], "]"}], ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", 
            RowBox[{"m1", "+", "1"}], "]"}], "]"}]}], "]"}], "-", 
        RowBox[{
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "m2", "]"}], "]"}], ",", "l1"}], "]"}], 
         RowBox[{"Spbb", "[", 
          RowBox[{"l1", ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"m1", "+", "1"}], "]"}], "]"}]}], "]"}]}]}], ")"}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Spaa", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "m1", "]"}], "]"}], ",", 
             RowBox[{"p", "[", 
              RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], 
           RowBox[{"Spaa", "[", 
            RowBox[{"l1", ",", "l2"}], "]"}], 
           RowBox[{"Spab", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "m2", "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
             RowBox[{"p", "[", 
              RowBox[{"[", 
               RowBox[{"m1", "+", "1"}], "]"}], "]"}]}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"Spaa", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "m1", "]"}], "]"}], ",", 
             RowBox[{"p", "[", 
              RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], 
           RowBox[{"Spaa", "[", 
            RowBox[{"l1", ",", "l2"}], "]"}], 
           RowBox[{"Spaa", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "m2", "]"}], "]"}], ",", "l1"}], "]"}], 
           RowBox[{"Spbb", "[", 
            RowBox[{"l1", ",", 
             RowBox[{"p", "[", 
              RowBox[{"[", 
               RowBox[{"m1", "+", "1"}], "]"}], "]"}]}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"Spaa", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "m1", "]"}], "]"}], ",", 
             RowBox[{"p", "[", 
              RowBox[{"[", "m2", "]"}], "]"}]}], "]"}], 
           RowBox[{"Spaa", "[", 
            RowBox[{"l1", ",", 
             RowBox[{"p", "[", 
              RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], 
           RowBox[{"Spba", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", 
               RowBox[{"m1", "+", "1"}], "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"m1", "+", "2"}], ",", "k"}], "]"}], "]"}], ",", 
             "l2"}], "]"}]}]}], ")"}], "2"], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", 
              RowBox[{"m1", "+", "1"}]}], "]"}], "]"}], ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"m1", "+", "2"}], "]"}], "]"}]}], "]"}], "-", 
         RowBox[{
          RowBox[{"Spaa", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", "m1", "]"}], "]"}], ",", "l1"}], "]"}], 
          RowBox[{"Spba", "[", 
           RowBox[{"l1", ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", 
               RowBox[{"m1", "+", "1"}]}], "]"}], "]"}], ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"m1", "+", "2"}], "]"}], "]"}]}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"Spab", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", "m1", "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", 
               RowBox[{"Cyc", "[", 
                RowBox[{
                 RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
            ",", "l1"}], "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{"l1", ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", 
              RowBox[{"m1", "+", "2"}], "]"}], "]"}]}], "]"}]}]}], ")"}]}]}], 
     "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Spaa", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", "0"}], 
       ",", 
       RowBox[{
        RowBox[{"Spab", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", "0"}], 
       ",", 
       RowBox[{
        RowBox[{"Spbb", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", 
        "0"}]}], "}"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.590384195551105*^9, 3.590384268047461*^9}, {
   3.590384334744281*^9, 3.590384340277464*^9}, {3.590384447656784*^9, 
   3.590384532841393*^9}, {3.590385421576602*^9, 3.5903855553847923`*^9}, {
   3.590385694304695*^9, 3.590385813088605*^9}, {3.590385875269388*^9, 
   3.590385949911072*^9}, {3.590386067077384*^9, 3.590386343031125*^9}, {
   3.590386733030922*^9, 3.590386962055922*^9}, {3.590387585678011*^9, 
   3.590387595762554*^9}, {3.590387633692923*^9, 3.590387775259239*^9}, {
   3.5903878975841293`*^9, 3.590387897761764*^9}, {3.590389607428257*^9, 
   3.590389727211351*^9}, {3.5903913320546513`*^9, 3.590391350409197*^9}, {
   3.590391400404402*^9, 3.59039154265981*^9}, {3.59039790530411*^9, 
   3.59039804319226*^9}, {3.590398144055819*^9, 3.590398212200333*^9}, {
   3.5903982600571413`*^9, 3.590398311819965*^9}, {3.5903987583668003`*^9, 
   3.590398968233571*^9}, {3.590399034526628*^9, 3.590399037173242*^9}, {
   3.5903990686021433`*^9, 3.5903990929827223`*^9}, 3.590399131772489*^9, {
   3.5903991831643972`*^9, 3.5903992280527287`*^9}, {3.59039930636691*^9, 
   3.590399310917315*^9}, {3.590399350169944*^9, 3.590399393052978*^9}, {
   3.5903994411094847`*^9, 3.5903994830046387`*^9}, {3.59039952686891*^9, 
   3.5903995378033657`*^9}, {3.590402064001914*^9, 3.5904020817119503`*^9}, {
   3.590402122595235*^9, 3.590402143861515*^9}, {3.590402207008368*^9, 
   3.59040222043616*^9}, {3.590403560911631*^9, 3.5904035657124987`*^9}, {
   3.590404756958973*^9, 3.5904047843627577`*^9}, {3.5904692216645327`*^9, 
   3.5904692240097113`*^9}, 3.590491390016261*^9, {3.590727226159669*^9, 
   3.590727226749465*^9}, {3.5907274146883097`*^9, 3.5907274154908133`*^9}, {
   3.590727796303913*^9, 3.590727815692938*^9}, 3.590727934856574*^9, {
   3.590942554210911*^9, 3.590942634923263*^9}, 3.591613288061839*^9, 
   3.591613411846444*^9, 3.591613613313828*^9, 3.591617740751964*^9, 
   3.591618627734322*^9, {3.591618888928906*^9, 3.591619073673023*^9}, {
   3.591619128976272*^9, 3.591619150971065*^9}, {3.5916191817154617`*^9, 
   3.59161918209585*^9}, {3.5916192758559227`*^9, 3.5916194265729847`*^9}, {
   3.591641040574977*^9, 3.5916410409380207`*^9}, 3.591641542069043*^9, 
   3.591641577180477*^9}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3},
 CellChangeTimes->{3.590727934856674*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"s", " ", "\[Element]", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["m", "1"], "+", "3"}], ",", "...", ",", 
       SubscriptBox["m", "2"]}], "}"}]}], ",", " ", 
    RowBox[{"t", " ", "=", " ", 
     RowBox[{"-", 
      SubscriptBox["l", "1"]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"BoxStandardC", "[", 
     RowBox[{
     "k_Integer", ",", "m1_Integer", ",", "m2_Integer", ",", "m3_Integer", 
      ",", "s_Integer", ",", "p_List", ",", "P_List", ",", "l1_", ",", 
      "l2_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"2", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"4", "\[Pi]"}], ")"}], 
         FractionBox["d", "2"]], "\[ImaginaryI]"}]], 
      FractionBox[
       RowBox[{"Spaa", "[", 
        RowBox[{
         RowBox[{"p", "[", 
          RowBox[{"[", 
           RowBox[{"Cyc", "[", 
            RowBox[{
             RowBox[{"s", "-", "1"}], ",", "p"}], "]"}], "]"}], "]"}], ",", 
         RowBox[{"p", "[", 
          RowBox[{"[", "s", "]"}], "]"}]}], "]"}], 
       RowBox[{
        RowBox[{"DenomSpaa", "[", 
         RowBox[{"p", "[", 
          RowBox[{"[", 
           RowBox[{"1", ";;", "k"}], "]"}], "]"}], "]"}], 
        RowBox[{"DenomSpaa", "[", 
         RowBox[{"p", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"k", "+", "1"}], ";;"}], "]"}], "]"}], "]"}]}]], 
      FractionBox[
       RowBox[{
        RowBox[{"Spaa", "[", 
         RowBox[{"l1", ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", "m1", "]"}], "]"}]}], "]"}], 
        RowBox[{"Spaa", "[", 
         RowBox[{"l1", ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], 
        RowBox[{"Spbb", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", 
            RowBox[{"-", "1"}], "]"}], "]"}], ",", "l1"}], "]"}], 
        RowBox[{"Spbb", "[", 
         RowBox[{"l2", ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", 
            RowBox[{"k", "+", "1"}], "]"}], "]"}]}], "]"}], 
        RowBox[{"Spaa", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", "m2", "]"}], "]"}], ",", "l2"}], "]"}], 
        RowBox[{"Spaa", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", "m3", "]"}], "]"}], ",", "l2"}], "]"}]}], 
       RowBox[{
        RowBox[{"Spaa", "[", 
         RowBox[{"l1", ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
        RowBox[{"Spaa", "[", 
         RowBox[{"l1", ",", "l2"}], "]"}], 
        RowBox[{"Spaa", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", "k", "]"}], "]"}], ",", "l2"}], "]"}]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Spab", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"m1", "+", "1"}], ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", "l1"}], "]"}], 
         RowBox[{"Spaa", "[", 
          RowBox[{"l1", ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "m2", "]"}], "]"}]}], "]"}]}], "-", 
        RowBox[{"Spaa", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", "m1", "]"}], "]"}], ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"m1", "+", "1"}], ",", 
             RowBox[{"Cyc", "[", 
              RowBox[{
               RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
          ",", 
          RowBox[{"P", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", 
             RowBox[{"Cyc", "[", 
              RowBox[{
               RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
          ",", 
          RowBox[{"p", "[", 
           RowBox[{"[", "m2", "]"}], "]"}]}], "]"}]}], ")"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Spab", "[", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{"[", "m1", "]"}], "]"}], ",", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"m1", "+", "1"}], ",", 
               RowBox[{"Cyc", "[", 
                RowBox[{
                 RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
            ",", "l1"}], "]"}], 
          RowBox[{"Spaa", "[", 
           RowBox[{"l1", ",", 
            RowBox[{"p", "[", 
             RowBox[{"[", "m1", "]"}], "]"}]}], "]"}]}], "-", 
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"m1", "+", "1"}], ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"MP2", "[", 
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", 
               RowBox[{"Cyc", "[", 
                RowBox[{
                 RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
            "]"}], "-", 
           RowBox[{"Spab", "[", 
            RowBox[{"l1", ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", 
                RowBox[{"Cyc", "[", 
                 RowBox[{
                  RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
             ",", "l1"}], "]"}]}], ")"}], 
         RowBox[{"Spaa", "[", 
          RowBox[{"l1", ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"m1", "+", "1"}], ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}]}], "]"}], 
         RowBox[{"Spaa", "[", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", "m1", "]"}], "]"}], ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"m1", "+", "1"}], ",", 
              RowBox[{"Cyc", "[", 
               RowBox[{
                RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"s", ",", "k"}], "]"}], "]"}], ",", "l2"}], "]"}]}], 
        ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Spaa", "[", 
            RowBox[{"l1", ",", "l2"}], "]"}], 
           RowBox[{"Spaa", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "m2", "]"}], "]"}], ",", 
             RowBox[{"p", "[", 
              RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], 
           RowBox[{"Spaa", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "m1", "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", 
                RowBox[{"Cyc", "[", 
                 RowBox[{
                  RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
             ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"s", ",", 
                RowBox[{"Cyc", "[", 
                 RowBox[{
                  RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}],
              ",", 
             RowBox[{"p", "[", 
              RowBox[{"[", "m1", "]"}], "]"}]}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"Spaa", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "m1", "]"}], "]"}], ",", 
             RowBox[{"p", "[", 
              RowBox[{"[", "m2", "]"}], "]"}]}], "]"}], 
           RowBox[{"Spaa", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "m3", "]"}], "]"}], ",", "l2"}], "]"}], 
           RowBox[{"Spaa", "[", 
            RowBox[{"l1", ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", 
                RowBox[{"Cyc", "[", 
                 RowBox[{
                  RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
             ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"s", ",", 
                RowBox[{"Cyc", "[", 
                 RowBox[{
                  RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}],
              ",", 
             RowBox[{"p", "[", 
              RowBox[{"[", "m1", "]"}], "]"}]}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"Spaa", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "m2", "]"}], "]"}], ",", 
             RowBox[{"p", "[", 
              RowBox[{"[", "m3", "]"}], "]"}]}], "]"}], 
           RowBox[{"Spaa", "[", 
            RowBox[{"l1", ",", 
             RowBox[{"p", "[", 
              RowBox[{"[", "m1", "]"}], "]"}]}], "]"}], 
           RowBox[{"Spaa", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "m1", "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"m1", "+", "1"}], ",", 
                RowBox[{"Cyc", "[", 
                 RowBox[{
                  RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
             ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "k"}], "]"}], "]"}], ",", "l2"}], "]"}]}]}], 
         ")"}], "2"], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Spaa", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "m1", "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", 
                RowBox[{"Cyc", "[", 
                 RowBox[{
                  RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}],
              ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", 
                RowBox[{"Cyc", "[", 
                 RowBox[{
                  RowBox[{"s", "-", "2"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
             ",", 
             RowBox[{"p", "[", 
              RowBox[{"[", 
               RowBox[{"Cyc", "[", 
                RowBox[{
                 RowBox[{"s", "-", "1"}], ",", "p"}], "]"}], "]"}], "]"}]}], 
            "]"}], "-", 
           RowBox[{
            RowBox[{"Spaa", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "m1", "]"}], "]"}], ",", "l1"}], "]"}], 
            RowBox[{"Spba", "[", 
             RowBox[{"l1", ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", 
                 RowBox[{"Cyc", "[", 
                  RowBox[{
                   RowBox[{"s", "-", "2"}], ",", "p"}], "]"}]}], "]"}], "]"}],
               ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", 
                RowBox[{"Cyc", "[", 
                 RowBox[{
                  RowBox[{"s", "-", "1"}], ",", "p"}], "]"}], "]"}], "]"}]}], 
             "]"}]}], "-", 
           RowBox[{
            RowBox[{"Spab", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "m1", "]"}], "]"}], ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", 
                 RowBox[{"Cyc", "[", 
                  RowBox[{
                   RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], 
               "]"}], ",", "l1"}], "]"}], 
            RowBox[{"Spaa", "[", 
             RowBox[{"l1", ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", 
                RowBox[{"Cyc", "[", 
                 RowBox[{
                  RowBox[{"s", "-", "1"}], ",", "p"}], "]"}], "]"}], "]"}]}], 
             "]"}]}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Spaa", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"[", "m1", "]"}], "]"}], ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", 
                RowBox[{"Cyc", "[", 
                 RowBox[{
                  RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}],
              ",", 
             RowBox[{"P", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", 
                RowBox[{"Cyc", "[", 
                 RowBox[{
                  RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}], 
             ",", 
             RowBox[{"p", "[", 
              RowBox[{"[", "s", "]"}], "]"}]}], "]"}], "-", 
           RowBox[{
            RowBox[{"Spaa", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "m1", "]"}], "]"}], ",", "l1"}], "]"}], 
            RowBox[{"Spba", "[", 
             RowBox[{"l1", ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", 
                 RowBox[{"Cyc", "[", 
                  RowBox[{
                   RowBox[{"s", "-", "1"}], ",", "p"}], "]"}]}], "]"}], "]"}],
               ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", "s", "]"}], "]"}]}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"Spab", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "m1", "]"}], "]"}], ",", 
              RowBox[{"P", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", 
                 RowBox[{"Cyc", "[", 
                  RowBox[{
                   RowBox[{"m1", "-", "1"}], ",", "p"}], "]"}]}], "]"}], 
               "]"}], ",", "l1"}], "]"}], 
            RowBox[{"Spaa", "[", 
             RowBox[{"l1", ",", 
              RowBox[{"p", "[", 
               RowBox[{"[", "s", "]"}], "]"}]}], "]"}]}]}], ")"}]}], 
        ")"}]}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Spaa", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", "0"}], 
       ",", 
       RowBox[{
        RowBox[{"Spab", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", "0"}], 
       ",", 
       RowBox[{
        RowBox[{"Spbb", "[", 
         RowBox[{"__", ",", "0", ",", "__"}], "]"}], "\[RuleDelayed]", 
        "0"}]}], "}"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.590384195551105*^9, 3.590384268047461*^9}, {
   3.590384334744281*^9, 3.590384340277464*^9}, {3.590384447656784*^9, 
   3.590384532841393*^9}, {3.590385421576602*^9, 3.5903855553847923`*^9}, {
   3.590385694304695*^9, 3.590385813088605*^9}, {3.590385875269388*^9, 
   3.590385949911072*^9}, {3.590386067077384*^9, 3.590386343031125*^9}, {
   3.590386733030922*^9, 3.590386962055922*^9}, {3.590387585678011*^9, 
   3.590387595762554*^9}, {3.590387633692923*^9, 3.590387775259239*^9}, {
   3.5903878975841293`*^9, 3.590387897761764*^9}, {3.590389607428257*^9, 
   3.590389727211351*^9}, {3.5904111172081003`*^9, 3.590411167230152*^9}, {
   3.5904113292136183`*^9, 3.590411331130102*^9}, {3.590412281740137*^9, 
   3.590412316316812*^9}, {3.590412352577141*^9, 3.590412366443387*^9}, {
   3.5904124046430387`*^9, 3.5904124719915123`*^9}, {3.590412508820497*^9, 
   3.590412805336372*^9}, {3.590412866775474*^9, 3.590412926460072*^9}, {
   3.590412957496419*^9, 3.590413036458502*^9}, {3.590413081351965*^9, 
   3.590413145034515*^9}, {3.59046454154462*^9, 3.5904645431317873`*^9}, {
   3.590464709554741*^9, 3.590464716089384*^9}, {3.590464793946377*^9, 
   3.590464844825336*^9}, {3.590465070025556*^9, 3.590465194736372*^9}, {
   3.59046526163165*^9, 3.5904653782638407`*^9}, {3.590466982127705*^9, 
   3.5904669824204197`*^9}, {3.59046765882539*^9, 3.5904676615489883`*^9}, {
   3.5904682515925293`*^9, 3.5904682568278103`*^9}, {3.5904692407944803`*^9, 
   3.590469258451545*^9}, 3.5904913798924637`*^9, {3.590727226978882*^9, 
   3.590727227797402*^9}, {3.5907274157298393`*^9, 3.590727417059539*^9}, {
   3.590727868476203*^9, 3.590727885630826*^9}, 3.590727934864271*^9, {
   3.590942729980266*^9, 3.5909427315747643`*^9}, {3.590942762918867*^9, 
   3.590942765443503*^9}, {3.5909432401971073`*^9, 3.590943357449286*^9}, 
   3.591613288068839*^9, 3.591613411890293*^9, 3.591613613333378*^9, {
   3.591617744071074*^9, 3.59161790031564*^9}, {3.5916179667338343`*^9, 
   3.591618003615581*^9}, {3.591618037319727*^9, 3.591618052912998*^9}, {
   3.59161816731577*^9, 3.591618312398096*^9}, {3.5916183615879707`*^9, 
   3.591618435056615*^9}, {3.591618494096809*^9, 3.591618590298122*^9}, {
   3.591641046135828*^9, 3.5916410468856497`*^9}, 3.591641542088908*^9, {
   3.5916415771991987`*^9, 3.5916416011435423`*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 3}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 5}]
},
WindowSize->{1317, 744},
WindowMargins->{{-7, Automatic}, {Automatic, 0}},
FrontEndVersion->"9.0 for Linux x86 (64-bit) (February 7, 2013)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 603, 16, 77, "Input"],
Cell[1163, 38, 656, 15, 55, "Input"],
Cell[1822, 55, 52, 1, 32, "Input"],
Cell[1877, 58, 1275, 35, 99, "Input"],
Cell[3155, 95, 1095, 30, 77, "Input"],
Cell[4253, 127, 271, 9, 10, "Text"],
Cell[4527, 138, 135, 2, 32, "Input"],
Cell[4665, 142, 273, 9, 5, "Text"],
Cell[4941, 153, 260, 5, 32, "Input"],
Cell[5204, 160, 273, 9, 5, "Text"],
Cell[5480, 171, 9323, 240, 404, "Input"],
Cell[14806, 413, 273, 9, 5, "Text"],
Cell[15082, 424, 18491, 489, 572, "Input"],
Cell[33576, 915, 271, 9, 8, "Text"],
Cell[33850, 926, 10700, 275, 407, "Input"],
Cell[44553, 1203, 273, 9, 5, "Text"],
Cell[44829, 1214, 3440, 93, 187, "Input"],
Cell[48272, 1309, 271, 9, 8, "Text"],
Cell[48546, 1320, 21870, 528, 656, "Input"],
Cell[70419, 1850, 998, 32, 62, "Input"],
Cell[71420, 1884, 273, 9, 5, "Text"],
Cell[71696, 1895, 18740, 424, 522, "Input"],
Cell[90439, 2321, 1480, 46, 86, "Input"],
Cell[91922, 2369, 271, 9, 8, "Text"],
Cell[92196, 2380, 19589, 471, 581, "Input"],
Cell[111788, 2853, 997, 32, 62, "Input"],
Cell[112788, 2887, 273, 9, 5, "Text"],
Cell[113064, 2898, 17278, 398, 469, "Input"],
Cell[130345, 3298, 1608, 50, 86, "Input"],
Cell[131956, 3350, 271, 9, 8, "Text"],
Cell[132230, 3361, 20074, 483, 524, "Input"],
Cell[152307, 3846, 1470, 46, 86, "Input"],
Cell[153780, 3894, 273, 9, 5, "Text"],
Cell[154056, 3905, 17682, 411, 494, "Input"],
Cell[171741, 4318, 2015, 62, 86, "Input"],
Cell[173759, 4382, 273, 9, 5, "Text"],
Cell[174035, 4393, 16099, 361, 374, "Input"],
Cell[190137, 4756, 1296, 41, 86, "Input"],
Cell[191436, 4799, 273, 9, 5, "Text"],
Cell[191712, 4810, 13040, 275, 312, "Input"],
Cell[204755, 5087, 1710, 53, 86, "Input"],
Cell[206468, 5142, 271, 9, 8, "Text"],
Cell[206742, 5153, 23911, 548, 614, "Input"],
Cell[230656, 5703, 7155, 215, 277, "Input"],
Cell[237814, 5920, 313, 10, 8, "Text"],
Cell[238130, 5932, 233, 6, 32, "Input"],
Cell[238366, 5940, 315, 10, 5, "Text"],
Cell[238684, 5952, 16279, 435, 662, "Input"],
Cell[254966, 6389, 5674, 172, 233, "Input"],
Cell[260643, 6563, 12712, 295, 335, "Input"],
Cell[273358, 6860, 317, 10, 5, "Text"],
Cell[273678, 6872, 18630, 482, 688, "Input"],
Cell[292311, 7356, 6488, 194, 236, "Input"],
Cell[298802, 7552, 22751, 563, 718, "Input"],
Cell[321556, 8117, 315, 10, 5, "Text"],
Cell[321874, 8129, 20307, 519, 719, "Input"],
Cell[342184, 8650, 8439, 252, 333, "Input"],
Cell[350626, 8904, 11798, 323, 435, "Input"],
Cell[362427, 9229, 271, 9, 8, "Text"],
Cell[362701, 9240, 218, 5, 32, "Input"],
Cell[362922, 9247, 20480, 524, 693, "Input"],
Cell[383405, 9773, 5725, 168, 233, "Input"],
Cell[389133, 9943, 273, 9, 5, "Text"],
Cell[389409, 9954, 17869, 437, 604, "Input"],
Cell[407281, 10393, 3816, 109, 142, "Input"],
Cell[411100, 10504, 6648, 176, 218, "Input"],
Cell[417751, 10682, 273, 9, 5, "Text"],
Cell[418027, 10693, 18547, 464, 601, "Input"],
Cell[436577, 11159, 4303, 126, 142, "Input"],
Cell[440883, 11287, 7192, 195, 270, "Input"],
Cell[448078, 11484, 271, 9, 10, "Text"],
Cell[448352, 11495, 135, 2, 32, "Input"],
Cell[448490, 11499, 273, 9, 5, "Text"],
Cell[448766, 11510, 468, 10, 32, "Input"],
Cell[449237, 11522, 273, 9, 5, "Text"],
Cell[449513, 11533, 2515, 75, 110, "Input"],
Cell[452031, 11610, 2299, 60, 143, "Input"],
Cell[454333, 11672, 3642, 70, 55, "Input"],
Cell[457978, 11744, 791, 22, 34, "Input"],
Cell[458772, 11768, 3536, 94, 148, "Input"],
Cell[462311, 11864, 2429, 63, 117, "Input"],
Cell[464743, 11929, 6440, 157, 284, "Input"],
Cell[471186, 12088, 271, 9, 10, "Text"],
Cell[471460, 12099, 133, 2, 32, "Input"],
Cell[471596, 12103, 273, 9, 5, "Text"],
Cell[471872, 12114, 192, 4, 32, "Input"],
Cell[472067, 12120, 273, 9, 5, "Text"],
Cell[472343, 12131, 333, 9, 32, "Input"],
Cell[472679, 12142, 2566, 75, 77, "Input"],
Cell[475248, 12219, 3012, 77, 165, "Input"],
Cell[478263, 12298, 273, 9, 5, "Text"],
Cell[478539, 12309, 394, 10, 32, "Input"],
Cell[478936, 12321, 2424, 66, 77, "Input"],
Cell[481363, 12389, 2501, 64, 142, "Input"],
Cell[483867, 12455, 273, 9, 5, "Text"],
Cell[484143, 12466, 379, 10, 32, "Input"],
Cell[484525, 12478, 1590, 49, 77, "Input"],
Cell[486118, 12529, 1911, 52, 143, "Input"],
Cell[488032, 12583, 271, 9, 10, "Text"],
Cell[488306, 12594, 209, 4, 32, "Input"],
Cell[488518, 12600, 273, 9, 5, "Text"],
Cell[488794, 12611, 6827, 190, 306, "Input"],
Cell[495624, 12803, 273, 9, 5, "Text"],
Cell[495900, 12814, 6966, 176, 275, "Input"],
Cell[502869, 12992, 273, 9, 5, "Text"],
Cell[503145, 13003, 3715, 95, 165, "Input"],
Cell[506863, 13100, 271, 9, 8, "Text"],
Cell[507137, 13111, 16952, 393, 441, "Input"],
Cell[524092, 13506, 273, 9, 5, "Text"],
Cell[524368, 13517, 15793, 345, 397, "Input"],
Cell[540164, 13864, 271, 9, 8, "Text"],
Cell[540438, 13875, 14771, 336, 365, "Input"],
Cell[555212, 14213, 273, 9, 5, "Text"],
Cell[555488, 14224, 14300, 319, 365, "Input"],
Cell[569791, 14545, 271, 9, 8, "Text"],
Cell[570065, 14556, 15580, 361, 331, "Input"],
Cell[585648, 14919, 273, 9, 5, "Text"],
Cell[585924, 14930, 15150, 345, 331, "Input"],
Cell[601077, 15277, 273, 9, 5, "Text"],
Cell[601353, 15288, 14298, 313, 287, "Input"],
Cell[615654, 15603, 273, 9, 5, "Text"],
Cell[615930, 15614, 13592, 290, 287, "Input"],
Cell[629525, 15906, 271, 9, 8, "Text"],
Cell[629799, 15917, 18999, 435, 387, "Input"],
Cell[648801, 16354, 313, 10, 8, "Text"],
Cell[649117, 16366, 233, 6, 32, "Input"],
Cell[649353, 16374, 315, 10, 5, "Text"],
Cell[649671, 16386, 10956, 303, 361, "Input"],
Cell[660630, 16691, 317, 10, 5, "Text"],
Cell[660950, 16703, 13046, 347, 458, "Input"],
Cell[673999, 17052, 315, 10, 5, "Text"],
Cell[674317, 17064, 18039, 481, 484, "Input"],
Cell[692359, 17547, 271, 9, 10, "Text"]
}
]
*)

(* End of internal cache information *)

